Sampling Foundational Transformer: A Theoretical Perspective

The versatility of self-attention mechanism earned transformers great success in almost all data modalities, with limitations on the quadratic complexity and difficulty of training. To apply transformers across different data modalities, practitioners have to make specific clever data-modality-dependent constructions. In this paper, we propose Sampling Foundational Transformer (SFT) that can work on multiple data modalities (e.g., point cloud, graph, and sequence) and constraints (e.g., rotational-invariant). The existence of such model is important as contemporary foundational modeling requires operability on multiple data sources. For efficiency on large number of tokens, our model relies on our context aware sampling-without-replacement mechanism for both linear asymptotic computational complexity and real inference time gain. For efficiency, we rely on our newly discovered pseudoconvex formulation of transformer layer to increase model's convergence rate. As a model working on multiple data modalities, SFT has achieved competitive results on many benchmarks, while being faster in inference, compared to other very specialized models.

==> compile.sh <==
pdflatex  -interaction=nonstopmode paper.tex
bibtex paper
pdflatex -interaction=nonstopmode paper.tex
pdflatex -interaction=nonstopmode paper.tex 


==> compile_2.sh <==
pdflatex paper.tex
bibtex paper
pdflatex paper.tex
pdflatex paper.tex 


==> figure/interactive_notebook.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor([[[ 0.0209, -0.0464, -0.0676,  ...,  0.0859, -0.0366,  0.0191],\n",
      "         [ 0.0254, -0.0561, -0.0818,  ...,  0.1040, -0.0444,  0.0231],\n",
      "         [ 0.0232, -0.0514, -0.0750,  ...,  0.0953, -0.0407,  0.0212],\n",
      "         ...,\n",
      "         [ 0.0212, -0.0470, -0.0685,  ...,  0.0870, -0.0371,  0.0193],\n",
      "         [ 0.0216, -0.0478, -0.0696,  ...,  0.0884, -0.0377,  0.0196],\n",
      "         [ 0.0215, -0.0476, -0.0694,  ...,  0.0881, -0.0376,  0.0196]]],\n",
      "       grad_fn=<UnsafeViewBackward0>)\n"
     ]
    }
   ],
   "source": [
    "x = torch.ones(1, 256, 16)\n",
    "xr1 = torch.randn(1, 256, 256)\n",
    "xr2 = torch.randn(1, 256, 256)\n",
    "l_q, l_k, l_v, l_c = nn.LazyLinear(1), nn.LazyLinear(1), nn.LazyLinear(16), nn.LazyLinear(1)\n",
    "attmap = (l_q(x) @ l_k(x).transpose(1, 2)) * xr1\n",
    "attmap = F.relu(attmap)\n",
    "detr = torch.sum(attmap, dim=-1, keepdim=True) + torch.sum(F.softplus(l_c(x)), dim=1, keepdim=True) \n",
    "score = attmap / detr\n",
    "print(torch.linalg.matrix_rank((score @ l_v(x)).squeeze()))\n",
    "print(score @ l_v(x))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def softsign(x):\n",
    "    return x / (np.abs(x) + 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def sigmoid(x):\n",
    "    return 1 / (1 + np.exp(-x))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def symsquare(x):\n",
    "    return np.sqrt(np.abs(x)) * np.sign(x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gelu(x):\n",
    "    coefficient = np.sqrt(2 / np.pi)\n",
    "    return 0.5 * x * (1 + np.tanh(coefficient * (x + 0.044715 * x**3)))\n",
    "\n",
    "def gelu2(x):\n",
    "    return gelu(x) ** 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def relu(x):\n",
    "    return np.maximum(x, 0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def softplus(x):\n",
    "    return np.log1p(np.exp(x))\n",
    "\n",
    "def softplus2(x):\n",
    "    return softplus(x) ** 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\lenha\\AppData\\Local\\Temp\\ipykernel_15920\\2357360426.py:87: MatplotlibDeprecationWarning: Unable to determine Axes to steal space for Colorbar. Using gca(), but will raise in the future. Either provide the *cax* argument to use as the Axes for the Colorbar, provide the *ax* argument to steal space from it, or add *mappable* to an Axes.\n",
      "  plt.colorbar(sm, label='Gradient magnitude')\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1500x600 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "import numpy as np\n",
    "\n",
    "alpha = 0.115\n",
    "\n",
    "# def pattern(x, y):\n",
    "    # return x * y\n",
    "    # return softsign(x) * softsign(y)\n",
    "    # x = softsign(x)\n",
    "    # y = softsign(y)\n",
    "    # return np.maximum(x, y)\n",
    "\n",
    "# def f(x, y):\n",
    "#     return pattern(x, y) * (np.abs(x) + np.abs(y))\n",
    "\n",
    "# def o(x, y):\n",
    "#     mx = np.maximum(x, y)\n",
    "#     expx = np.exp(x - mx)\n",
    "#     expy = np.exp(y - mx)\n",
    "#     return expx / (expx + expy) * x + expy / (expx + expy) * y\n",
    "\n",
    "def a(x, y):\n",
    "    mx = np.max(x, y)\n",
    "    expx = np.exp(x - mx)\n",
    "    expy = np.exp(y - mx)\n",
    "    # expx = softplus(x)\n",
    "    # expy = softplus(y)\n",
    "    return 2 * expy / (expx + expy) * (0.2 * x + 0.8 * y) + 2 * expx / (expx + expy) * (0.2 * y + 0.8 * x)\n",
    "\n",
    "# def a(x, y):\n",
    "#     return x * y\n",
    "\n",
    "# def f(x, y):\n",
    "#     return softplus(a(x, y))\n",
    "\n",
    "def f(x, y):\n",
    "    return (relu(x) * x) / (relu(x) + relu(y)) + (relu(y) * y) / (relu(x) + relu(y))\n",
    "\n",
    "# def f(x, y):\n",
    "#     return sigmoid(x * y)\n",
    "\n",
    "def df_dxdy(x, y, eps=1e-9):\n",
    "  return (f(x + eps, y) - f(x, y))/ eps, (f(x, y + eps) - f(x, y))/ eps \n",
    "\n",
    "# Define the range of x and y values\n",
    "x_min, x_max = -10, 10\n",
    "y_min, y_max = -10, 10\n",
    "\n",
    "# Create a meshgrid\n",
    "x, y = np.meshgrid(np.linspace(x_min, x_max, 1000), np.linspace(y_min, y_max, 1000))\n",
    "\n",
    "# Calculate the function value and gradient\n",
    "f_xy = f(x, y)\n",
    "df_dx, df_dy = df_dxdy(x, y)\n",
    "\n",
    "# Calculate the magnitude of the gradient\n",
    "grad_magnitude = np.sqrt(df_dx**2 + df_dy**2)\n",
    "\n",
    "# Plot the surface, gradient field, and magnitude heatmap\n",
    "fig = plt.figure(figsize=(15, 6))\n",
    "\n",
    "# Surface plot\n",
    "ax1 = fig.add_subplot(131, projection='3d')\n",
    "ax1.plot_surface(x, y, f_xy, cmap='viridis', alpha=0.8)\n",
    "# ax1.quiver(x, y, np.zeros_like(x), df_dx, df_dy, np.zeros_like(x), length=0.05, color='red')\n",
    "ax1.set_xlabel('X')\n",
    "ax1.set_ylabel('Y')\n",
    "ax1.set_zlabel('f(x, y)')\n",
    "ax1.set_title('Function f(x, y)')\n",
    "\n",
    "# Gradient field plot\n",
    "ax2 = fig.add_subplot(132)\n",
    "ax2.streamplot(x, y, df_dx, df_dy, density=2)\n",
    "ax2.set_xlabel('X')\n",
    "ax2.set_ylabel('Y')\n",
    "ax2.set_title('Gradient field of f(x, y)')\n",
    "\n",
    "\n",
    "# Gradient magnitude heatmap with colorbar\n",
    "ax3 = fig.add_subplot(133)\n",
    "cmap = 'coolwarm'\n",
    "norm = plt.Normalize(vmin=np.min(grad_magnitude), vmax=np.max(grad_magnitude))\n",
    "im = ax3.imshow(grad_magnitude, extent=(x_min, x_max, y_min, y_max), cmap=cmap, norm=norm)\n",
    "sm = plt.cm.ScalarMappable(cmap=cmap, norm=norm)\n",
    "sm.set_array([])\n",
    "plt.colorbar(sm, label='Gradient magnitude')\n",
    "ax3.set_xlabel('X')\n",
    "ax3.set_ylabel('Y')\n",
    "ax3.set_title('Gradient magnitude heatmap')\n",
    "\n",
    "# # Surface plot\n",
    "# ax1 = fig.add_subplot(133, projection='3d')\n",
    "# ax1.plot_surface(x, y, grad_magnitude, cmap='viridis', alpha=0.8)\n",
    "# # ax1.quiver(x, y, np.zeros_like(x), df_dx, df_dy, np.zeros_like(x), length=0.05, color='red')\n",
    "# ax1.set_xlabel('X')\n",
    "# ax1.set_ylabel('Y')\n",
    "# ax1.set_zlabel('f(x, y)')\n",
    "# ax1.set_title('Gradient magnitude')\n",
    "\n",
    "plt.suptitle('Visualizing function, gradient field, and magnitude')\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor([-0.1968,  0.2483]) tensor([-0.6212,  0.7837]) tensor([8.8927e-04, 9.9911e-01])\n"
     ]
    }
   ],
   "source": [
    "x = torch.randn(2)\n",
    "print(x, nn.functional.normalize(x, dim=-1), nn.functional.softmax(nn.functional.normalize(x, dim=-1) / 0.2, dim=-1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "metadata": {},
   "outputs": [],
   "source": [
    "arr = []\n",
    "it = 1.0\n",
    "mt = 1.0\n",
    "dr = 0.999\n",
    "dr2 = 1.0\n",
    "inc = False\n",
    "for i in range(750 * 600):\n",
    "    arr.append(it)\n",
    "    if inc == False:\n",
    "        if it >= 0.05:\n",
    "            it *= dr\n",
    "        else:\n",
    "            inc = True\n",
    "            mt *= dr2\n",
    "    else:\n",
    "        if it <= mt:\n",
    "            it *= 1 / dr\n",
    "        else:\n",
    "            inc = False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.13751914138442445"
      ]
     },
     "execution_count": 102,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "arr[1250 * 8]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "23125"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "625 * 37"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x164849be550>]"
      ]
     },
     "execution_count": 105,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(arr[1250 * 9:1250 * 10])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "x = torch.randn(64, 8, 4, 5)\n",
    "y = torch.randn(64, 8, 7, 5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "def alt_score(x, y):\n",
    "    _, _, _, d = x.shape\n",
    "    msd = math.sqrt(d)\n",
    "    x = torch.sum(x, dim=-1, keepdim=True) / math.sqrt(d)\n",
    "    y = torch.sum(y, dim=-1, keepdim=True) / math.sqrt(d)\n",
    "    x_, y_ = torch.unsqueeze(x, 2), torch.unsqueeze(y, 3)\n",
    "    return torch.minimum(x_, y_)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "torch.Size([64, 8, 7, 4, 1])"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "alt_score(x, y).shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'softplus' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[1;32mIn[1], line 14\u001b[0m\n\u001b[0;32m     11\u001b[0m X, Y \u001b[38;5;241m=\u001b[39m np\u001b[38;5;241m.\u001b[39mmeshgrid(x, y)\n\u001b[0;32m     13\u001b[0m \u001b[38;5;66;03m# Calculate the function values\u001b[39;00m\n\u001b[1;32m---> 14\u001b[0m Z \u001b[38;5;241m=\u001b[39m \u001b[43mf\u001b[49m\u001b[43m(\u001b[49m\u001b[43mX\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mY\u001b[49m\u001b[43m)\u001b[49m\n\u001b[0;32m     16\u001b[0m \u001b[38;5;66;03m# Create 2D heatmap\u001b[39;00m\n\u001b[0;32m     17\u001b[0m plt\u001b[38;5;241m.\u001b[39mfigure(figsize\u001b[38;5;241m=\u001b[39m(\u001b[38;5;241m8\u001b[39m, \u001b[38;5;241m6\u001b[39m))\n",
      "Cell \u001b[1;32mIn[1], line 6\u001b[0m, in \u001b[0;36mf\u001b[1;34m(x, y)\u001b[0m\n\u001b[0;32m      5\u001b[0m \u001b[38;5;28;01mdef\u001b[39;00m \u001b[38;5;21mf\u001b[39m(x, y):\n\u001b[1;32m----> 6\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43msoftplus\u001b[49m(x) \u001b[38;5;241m/\u001b[39m (softplus(x) \u001b[38;5;241m+\u001b[39m softplus(y))\n",
      "\u001b[1;31mNameError\u001b[0m: name 'softplus' is not defined"
     ]
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Define the function\n",
    "def f(x, y):\n",
    "    return softplus(x) / (softplus(x) + softplus(y))\n",
    "\n",
    "# Define the grid\n",
    "x = np.linspace(-100, 100, 1000)\n",
    "y = np.linspace(-100, 100, 1000)\n",
    "X, Y = np.meshgrid(x, y)\n",
    "\n",
    "# Calculate the function values\n",
    "Z = f(X, Y)\n",
    "\n",
    "# Create 2D heatmap\n",
    "plt.figure(figsize=(8, 6))\n",
    "plt.pcolormesh(X, Y, Z, cmap='coolwarm', shading='auto')\n",
    "plt.colorbar(label='Z')\n",
    "\n",
    "# Set labels and title\n",
    "plt.xlabel('X')\n",
    "plt.ylabel('Y')\n",
    "plt.title('2D Heatmap of the Function f(x, y)')\n",
    "\n",
    "# Show the plot\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 407,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "not convex (diff=0.013639)\n"
     ]
    }
   ],
   "source": [
    "# Authors: Mathieu Blondel, Vlad Niculae\n",
    "# License: BSD 3 clause\n",
    "\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "def _gen_pairs(gen, max_iter, max_inner, random_state, verbose):\n",
    "    rng = np.random.RandomState(random_state)\n",
    "\n",
    "    # if tuple, interpret as randn\n",
    "    if isinstance(gen, tuple):\n",
    "        shape = gen\n",
    "        gen = lambda rng: rng.randn(*shape)\n",
    "\n",
    "    for it in range(max_iter):\n",
    "        if verbose:\n",
    "            print(\"iter\", it + 1)\n",
    "\n",
    "        M1 = gen(rng)\n",
    "        M2 = gen(rng)\n",
    "\n",
    "        for t in np.linspace(0.01, 0.99, max_inner):\n",
    "            M = t * M1 + (1 - t) * M2\n",
    "\n",
    "            yield M, M1, M2, t\n",
    "\n",
    "\n",
    "def check_convex(func, gen, max_iter=1000, max_inner=10,\n",
    "                 quasi=False, random_state=None, eps=1e-9, verbose=0):\n",
    "    \"\"\"\n",
    "    Numerically check whether the definition of a convex function holds for the\n",
    "    input function.\n",
    "    If answers \"not convex\", a counter-example has been found and\n",
    "    the function is guaranteed to be non-convex. Don't lose time proving its\n",
    "    convexity!\n",
    "    If answers \"could be convex\", you can't completely rule out the possibility\n",
    "    that the function is non-convex. To be completely sure, this needs to be\n",
    "    proved analytically.\n",
    "    This approach was explained by S. Boyd in his convex analysis lectures at\n",
    "    Stanford.\n",
    "    Parameters\n",
    "    ----------\n",
    "    func:\n",
    "        Function func(M) to be tested.\n",
    "    gen: tuple or function\n",
    "        If tuple, shape of the function argument M. Small arrays are recommended.\n",
    "        If function, function for generating M.\n",
    "    max_iter: int\n",
    "        Max number of trials.\n",
    "    max_inner: int\n",
    "        Max number of values between [0, 1] to be tested for the definition of\n",
    "        convexity.\n",
    "    quasi: bool (default=False)\n",
    "        If True, use quasi-convex definition instead of convex.\n",
    "    random_state: None or int\n",
    "        Random seed to be used.\n",
    "    eps: float\n",
    "        Tolerance.\n",
    "    verbose: int\n",
    "        Verbosity level.\n",
    "    \"\"\"\n",
    "\n",
    "    for M, M1, M2, t in _gen_pairs(gen, max_iter, max_inner,\n",
    "                                   random_state, verbose):\n",
    "        if quasi:\n",
    "            # quasi-convex     if f(M)  <= max(f(M1), f(M2))\n",
    "            # not quasi convex if f(M)  >  max(f(M1), f(M2))\n",
    "            diff = func(M) - max(func(M1), func(M2))\n",
    "        else:\n",
    "            # convex     if f(M)  <= t * f(M1) + (1 - t) * f(M2)\n",
    "            # non-convex if f(M)  >  t * f(M1) + (1 - t) * f(M2)\n",
    "            diff = func(M) - (t * func(M1) + (1 - t) * func(M2))\n",
    "\n",
    "        if diff > eps:\n",
    "            # We found a counter-example.\n",
    "            print(\"not convex (diff=%f)\" % diff)\n",
    "            return\n",
    "\n",
    "    # To be completely sure, this needs to be proved analytically.\n",
    "    print(\"could be convex\")\n",
    "\n",
    "def a(x, y):\n",
    "    expx = np.exp(x)\n",
    "    expy = np.exp(y)\n",
    "    return expx / (expx + expy) * x + expy / (expx + expy) * y \n",
    "\n",
    "def softplus(x):\n",
    "    return np.log(np.exp(x) + 1) \n",
    "\n",
    "def sqnorm(x):\n",
    "    # return softplus(x[0]) / (softplus(x[0]) + softplus(x[1]) + 10)\n",
    "    return np.minimum(x[0], x[1])\n",
    "\n",
    "check_convex(sqnorm, gen=(2,), max_iter=10000, max_inner=10,\n",
    "             random_state=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 137,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Define the function\n",
    "alpha = 0.115\n",
    "beta = 1 / alpha\n",
    "\n",
    "def f(x, y):\n",
    "    return sigmoid(x * y)\n",
    "\n",
    "# def f(x, y):\n",
    "#     return x * y\n",
    "\n",
    "# Define the grid\n",
    "x = np.linspace(-10, 10, 1000)\n",
    "y = np.linspace(-10, 10, 1000)\n",
    "X, Y = np.meshgrid(x, y)\n",
    "\n",
    "# Calculate the function values\n",
    "Z = f(X, Y)\n",
    "\n",
    "# Create 2D heatmap\n",
    "plt.figure(figsize=(8, 6))\n",
    "plt.pcolormesh(X, Y, Z, cmap='coolwarm', shading='auto')\n",
    "plt.colorbar(label='Z')\n",
    "\n",
    "# Set labels and title\n",
    "plt.xlabel('X')\n",
    "plt.ylabel('Y')\n",
    "plt.title('2D Heatmap of the Function f(x, y)')\n",
    "\n",
    "# Show the plot\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAwkAAAJOCAYAAAD8sUvsAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8pXeV/AAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOy9ebhlRXU2/p7b0N3Q0M1Mg7SASGgGEdMiNCoQQVH5ISiJA0ZAGcIXkAh+n4oaASc0TjiBQxSMSCQkOBsMU5zAqCgiRFAIU9RGROiWRhrou39/nD7n7qq9qmpV1aq9a59b7/P0A/fsqrXW3vfcc9Zb71pVg6qqKhQUFBQUFBQUFBQUFKzDVNcBFBQUFBQUFBQUFBTkhUISCgoKCgoKCgoKCgoUFJJQUFBQUFBQUFBQUKCgkISCgoKCgoKCgoKCAgWFJBQUFBQUFBQUFBQUKCgkoaCgoKCgoKCgoKBAQSEJBQUFBQUFBQUFBQUKCkkoKCgoKCgoKCgoKFBQSEJBQUFBQUFBQUFBgYJCEgoKCgoE8NBDD+H444/H4sWLMRgM8LrXvc7bxllnnYXBYIDf//738gH2HHfeeScGgwEuvPDCTvx//vOfx9KlS7H++utjk002Gb8+PT2NPfbYA+9617s6iauO+++/HwsWLMA3v/nNrkMpKCiYABSSUFDQAn70ox/hlFNOwe67744FCxbgiU98Il760pfil7/8ZWPsgQceiMFggMFggKmpKSxcuBC77LILXvWqV+GKK65g+zz22GOx0UYbGa8PBgOccsopQffDxXnnnddZUtc23v3ud+PCCy/E//k//wef//zn8apXvco69stf/nJ7wWm48MILx+8x/d+b3vSmzuICgIsvvhjnnntupzHouOWWW3Dsscdip512wqc//Wl86lOfGl/753/+Z9xzzz3J/5Y42HzzzXH88cfj7//+77sOpaCgYAKwXtcBFBTMBrz3ve/F97//ffzVX/0V9txzT6xYsQIf+9jH8Od//uf4wQ9+gD322EMZv9122+Gcc84BAKxevRq33XYbLrvsMlx00UV46Utfiosuugjrr79+F7fihfPOOw9bbLEFjj322K5DSY6rr74a++67L84880zn2He/+934y7/8SxxxxBHpA7Pg7W9/O3bccUflNf292DYuvvhi3HTTTQ0lZvvtt8ef/vSnTt73//mf/4np6Wl8+MMfxpOf/GTl2vve9z68/OUvx6JFi1qPi8JJJ52Ej3zkI7j66qvxnOc8p+twCgoKeoxCEgoKWsDpp5+Oiy++GHPnzh2/9rKXvQxPecpT8J73vAcXXXSRMn7RokX467/+a+W197znPTj11FNx3nnnYYcddsB73/veVmIv4OF3v/sddtttt67D8MILXvACPP3pT+86DBYGgwHmz5/fie/f/e53AKCUGQHAT3/6U/zsZz/DBz7wgQ6iorHrrrtijz32wIUXXlhIQkFBQRRKuVFBQQvYb7/9FIIAADvvvDN23313/OIXv2DZmDNnDj7ykY9gt912w8c+9jGsXLlSPM41a9bgzDPPxJOf/GTMmzcPS5YswRve8AasWbNGGXfBBRfgOc95DrbaaivMmzcPu+22G84//3xlzA477ICbb74Z3/72t8elLAceeCCAmXKX733vezj11FOx5ZZbYpNNNsHf/M3f4NFHH8WDDz6Io48+Gptuuik23XRTvOENb0BVVYr997///dhvv/2w+eabY4MNNsCyZcvwr//6r417GpVVfeELX8Auu+yC+fPnY9myZfjOd77Deia/+93vcNxxx2HrrbfG/Pnz8dSnPhWf+9znxtf/8z//E4PBAHfccQe+8Y1vjO/1zjvvJO0NBgOsXr0an/vc58ZjdaXlwQcfxLHHHotNNtkEixYtwqtf/Wo8/PDDDVsXXXQRli1bhg022ACbbbYZXv7yl+Oee+5h3ZcLg8EAZ511VuP1HXbYQYl39Lv8/ve/j9NPPx1bbrklFixYgBe/+MW47777GvP//d//HQcccAA23nhjLFy4EHvvvTcuvvhiAMNSu2984xu46667xs9mhx12AGDuSbj66qvx7Gc/GwsWLMAmm2yCww8/vPE3Ner1uO2221jPVb/fkTq05ZZbKs/ly1/+MubOnYv9999/PP5Pf/oTli5diqVLl+JPf/rT+PU//OEP2GabbbDffvth7dq1Vp86DjjgADz1qU8lr+2yyy445JBDlNee+9zn4mtf+1rjb6agoKDAB0VJKCjoCFVV4d5778Xuu+/OnjNnzhy84hWvwN///d/je9/7Hg499FDnHG4T7PT0NF70ohfhe9/7Hk488UTsuuuu+PnPf44PfehD+OUvf6nU0J9//vnYfffd8aIXvQjrrbcevva1r+Fv//ZvMT09jZNPPhkAcO655+K1r30tNtpoI7zlLW8BAGy99daKz9e+9rVYvHgxzj77bPzgBz/Apz71KWyyySa49tpr8cQnPhHvfve78c1vfhPve9/7sMcee+Doo48ez/3whz+MF73oRXjlK1+JRx99FF/84hfxV3/1V/j617/eeC7f/va3cckll+DUU0/FvHnzcN555+H5z38+fvjDH1rLa/70pz/hwAMPxG233YZTTjkFO+64Iy699FIce+yxePDBB/F3f/d32HXXXfH5z38ep512Grbbbju8/vWvBzBMKCl8/vOfx/HHH49nPOMZOPHEEwEAO+20kzLmpS99KXbccUecc845+MlPfoJ//Md/xFZbbaWoR+9617vw93//93jpS1+K448/Hvfddx8++tGPYv/998dPf/rTxqo3hZUrVzbeH1tssYVzHoXXvva12HTTTXHmmWfizjvvxLnnnotTTjkFl1xyyXjMhRdeiNe85jXYfffdccYZZ2CTTTbBT3/6U1x++eU46qij8Ja3vAUrV67E//7v/+JDH/oQAFj7aq688kq84AUvwJOe9CScddZZ+NOf/oSPfvSjeOYzn4mf/OQnY4IxAue56jj33HPxT//0T/jSl76E888/HxtttBH23HNPAMC1116LPfbYQymB2mCDDfC5z30Oz3zmM/GWt7wFH/zgBwEAJ598MlauXIkLL7wQc+bM8Xq2r3rVq3DCCSfgpptuUt6vP/rRj/DLX/4Sb33rW5Xxy5Ytw4c+9CHcfPPNnZePFRQU9BhVQUFBJ/j85z9fAag+85nPKK8fcMAB1e67726c96UvfakCUH34wx+22j/mmGMqANZ/J598shLP1NRU9d3vflex84lPfKICUH3/+98fv/bwww83/B1yyCHVk570JOW13XffvTrggAMaYy+44IIKQHXIIYdU09PT49eXL19eDQaD6qSTThq/9vjjj1fbbbddw44ew6OPPlrtscce1XOe8xzl9dG9/vjHPx6/dtddd1Xz58+vXvziFzdiq+Pcc8+tAFQXXXSR4mf58uXVRhttVK1atWr8+vbbb18deuihVnsjLFiwoDrmmGMar5955pkVgOo1r3mN8vqLX/ziavPNNx//fOedd1Zz5syp3vWudynjfv7zn1frrbde43Udo+dP/RsBQHXmmWc25m6//fZK7CNbBx98sPK7PO2006o5c+ZUDz74YFVVVfXggw9WG2+8cbXPPvtUf/rTnxSb9XmHHnpotf322zf83nHHHRWA6oILLhi/ttdee1VbbbVVdf/9949f+9nPflZNTU1VRx999Pg17nM1YTT/vvvuU17fbrvtqiOPPJKcc8YZZ1RTU1PVd77znerSSy+tAFTnnnuu0xeFBx98sJo/f371xje+UXn91FNPrRYsWFA99NBDyuvXXnttBaC65JJLgvwVFBQUVFVVlXKjgoIOcMstt+Dkk0/G8uXLccwxx3jNHa2s/vGPf3SOnT9/Pq644gryn45LL70Uu+66K5YuXYrf//7343+juuZrrrlmPHaDDTYY//9oNfqAAw7A//zP/3iVQR133HEYDAbjn/fZZx9UVYXjjjtu/NqcOXPw9Kc/Hf/zP/+jzK3H8MADD2DlypV49rOfjZ/85CcNP8uXL8eyZcvGPz/xiU/E4Ycfjm9961vW0o9vfvObWLx4MV7xileMX1t//fVx6qmn4qGHHsK3v/1t9r364KSTTlJ+fvazn437778fq1atAgBcdtllmJ6exktf+lLld7V48WLsvPPOyu/Kho9//OPO9wUXJ554ovK7fPazn421a9firrvuAgBcccUV+OMf/4g3velNjd6C+jwufvvb3+KGG27Asccei80222z8+p577onnPve55Dagrufqi/vvvx+bbropee2ss87C7rvvjmOOOQZ/+7d/iwMOOACnnnpqkJ9Fixbh8MMPxz//8z+PS4jWrl2LSy65BEcccQQWLFigjB/FVLbSLSgoiEEpNyooaBkrVqzAoYceikWLFuFf//VfvUsPHnroIQDAxhtv7Bw7Z84cHHzwwSy7v/rVr/CLX/zCWCYzat4EgO9///s488wzcd111zVquleuXMne6eWJT3yi8vNo3pIlSxqvP/DAA8prX//61/HOd74TN9xwg9IzQSWcO++8c+O1P/uzP8PDDz+M++67D4sXLybju+uuu7DzzjtjakpdT9l1113H11NAfy6jpO+BBx7AwoUL8atf/QpVVZH3BYC9A9AznvEMscZlW8wAcPvttwOQ2z1p9Ox32WWXxrVdd90V3/rWt7B69WolgXY91xBUhrr/uXPn4rOf/Sz23ntvzJ8/HxdccEEQGRrh6KOPxiWXXILvfve72H///XHllVfi3nvvJbfaHcUU46+goKCgkISCghaxcuVKvOAFL8CDDz6I7373u9h22229bdx0000A0NiKMRbT09N4ylOeMq6h1jFK3G+//XYcdNBBWLp0KT74wQ9iyZIlmDt3Lr75zW/iQx/6EKanp9k+TQSJer2ejH33u9/Fi170Iuy///4477zzsM0222D99dfHBRdcMG6C7TNMz2X0DKanpzEYDPDv//7v5FhbHX8sTMqLK+YcIB3j5ptv3iCvdXzrW98CADzyyCP41a9+1dhu1geHHHIItt56a1x00UXYf//9cdFFF2Hx4sXkIsAoptD+koKCggKgkISCgtbwyCOP4LDDDsMvf/lLXHnllUHbZa5duxYXX3wxNtxwQzzrWc8SjW+nnXbCz372Mxx00EHWFcivfe1rWLNmDb761a8qK7NUiUuqlcx/+7d/w/z58/Gtb30L8+bNG79+wQUXkON/9atfNV775S9/iQ033NConADDvflvvPFGTE9PK2rCLbfcMr4egtjnstNOO6GqKuy44474sz/7syhbJmy66aZ48MEHldceffRR/Pa3vw2yN2rOvummm6wEl/tsRs/+1ltvbVy75ZZbsMUWWzTKcKSxdOlS3HHHHeS1G2+8EW9/+9vx6le/GjfccAOOP/54/PznPw8+T2HOnDk46qijcOGFF+K9730vvvzlL+OEE04gic8oppHiVVBQUBCC0pNQUNAC1q5di5e97GW47rrrcOmll2L58uVBNk499VT84he/wKmnnhpcHmHCS1/6Uvz617/Gpz/96ca1P/3pT1i9ejWAmdXY+urrypUryQR9wYIFjURTAnPmzMFgMFBWte+8807jKcbXXXed0qtwzz334Ctf+Qqe97znWcu9XvjCF2LFihXKDj2PP/44PvrRj2KjjTbCAQccEBR/7HN5yUtegjlz5uDss89urIJXVYX7778/2PYIO+20U2Ob2E996lPe23eO8LznPQ8bb7wxzjnnHDzyyCPKtfo9LFiwgNXXss0222CvvfbC5z73OeVZ3nTTTfiP//gPvPCFLwyK0wfLly/HTTfd1Ngi+LHHHsOxxx6LbbfdFh/+8Idx4YUX4t5778Vpp50W5e9Vr3oVHnjgAfzN3/wNHnroocZZKiNcf/31WLRokdfOaQUFBQU6ipJQUNACXv/61+OrX/0qDjvsMPzhD39oHJ6mf9mvXLlyPObhhx8en7h8++234+Uvfzne8Y53iMf4qle9Cv/yL/+Ck046Cddccw2e+cxnYu3atbjlllvwL//yL/jWt76Fpz/96Xje856HuXPn4rDDDhsnK5/+9Kex1VZbNVaZly1bhvPPPx/vfOc78eQnPxlbbbWVyAFPhx56KD74wQ/i+c9/Po466ij87ne/w8c//nE8+clPxo033tgYv8cee+CQQw5RtkAFgLPPPtvq58QTT8QnP/lJHHvssbj++uuxww474F//9V/x/e9/H+eeey6rL4TCsmXLcOWVV+KDH/wgtt12W+y4447YZ5992PN32mknvPOd78QZZ5yBO++8E0cccQQ23nhj3HHHHfjSl76EE088Ef/3//7foNhGOP7443HSSSfhyCOPxHOf+1z87Gc/w7e+9a3gEpaFCxfiQx/6EI4//njsvffeOOqoo7DpppviZz/7GR5++OHx2RPLli3DJZdcgtNPPx177703NtpoIxx22GGkzfe97314wQtegOXLl+O4444bb4G6aNEi8owHaRx++OF4xzvegW9/+9t43vOeN3591Ctz1VVXYeONN8aee+6Jt73tbXjrW9+Kv/zLvxwTmDvvvBM77rgjjjnmmMb5DxSe9rSnYY899hhvMvDnf/7n5LgrrrgChx12WOlJKCgoiEMXWyoVFMw2HHDAAdatSG1jN9poo2rnnXeu/vqv/7r6j//4D7bPY445plqwYIHxOrQtUKtquL3ne9/73mr33Xev5s2bV2266abVsmXLqrPPPrtauXLleNxXv/rVas8996zmz59f7bDDDtV73/ve6rOf/WwFoLrjjjvG41asWFEdeuih1cYbb1wBGG9jOto280c/+pHi37TVJHUvn/nMZ6qdd965mjdvXrV06dLqggsuGM+n7vOiiy4aj3/a055WXXPNNa5HWFVVVd17773Vq1/96mqLLbao5s6dWz3lKU9RtuEcwWcL1FtuuaXaf//9qw022KACMN5S1HT/o+dVf7ZVVVX/9m//Vj3rWc+qFixYUC1YsKBaunRpdfLJJ1e33nqr1b/p+dexdu3a6o1vfGO1xRZbVBtuuGF1yCGHVLfddptxC1Td1jXXXFMBaDznr371q9V+++1XbbDBBtXChQurZzzjGdU///M/j68/9NBD1VFHHVVtsskmFYDxdqjUFqhVVVVXXnll9cxnPnNs77DDDqv++7//Wxnj+1x1mOZXVVXtueee1XHHHTf++frrr6/WW2+96rWvfa0y7vHHH6/23nvvatttt60eeOCBqqqGW9YCqN70pjdZ/dfxD//wDxWA6t3vfjd5/Re/+EUFoLryyivZNgsKCgooDKoqo66ygoKCAmEMBgOcfPLJ+NjHPtZ1KAUTiM9//vM4+eSTcffdd7MOsKvjvPPOwxve8AbcfvvtjYMGTfjwhz+M0047DXfeeWdjtyYAeN3rXofvfOc7uP7664uSUFBQEIXSk1BQUFBQUBCIV77ylXjiE5+Ij3/8495zr7nmGpx66qlsglBVFT7zmc/ggAMOIAnC/fffj3/8x3/EO9/5zkIQCgoKolF6EgoKCgoKCgIxNTU13pbYF5deeilr3OrVq/HVr34V11xzDX7+85/jK1/5Cjlu8803H5+jUlBQUBCLQhIKCgoKCgoyxn333YejjjoKm2yyCd785jfjRS96UdchFRQUzAL0qtzoO9/5Dg477DBsu+22GAwGje0Oq6rC2972NmyzzTbYYIMNcPDBB5P7o+v4+Mc/jh122AHz58/HPvvsgx/+8IeJ7qCgoKBtVFVV+hEKeo0ddtgBVVXhgQcewLve9a6uwykomBWQyDn/8Ic/4JWvfCUWLlyITTbZBMcdd1yv1L5ekYTVq1fjqU99qrH28x/+4R/wkY98BJ/4xCfwX//1X1iwYAEOOeSQxp7cdYy22jvzzDPxk5/8BE996lNxyCGH4He/+12q2ygoKCgoKCgoKMgYEjnnK1/5Stx888244oor8PWvfx3f+c53cOKJJ7Z1C9Ho7e5Gg8EAX/rSl3DEEUcAGDK6bbfdFq9//evH+4OvXLkSW2+9NS688EK8/OUvJ+3ss88+2HvvvccrjdPT01iyZAle+9rX4k1velMr91JQUFBQUFBQUJAnQnLOX/ziF9htt93wox/9CE9/+tMBAJdffjle+MIX4n//93+x7bbbdnU7bExMT8Idd9yBFStW4OCDDx6/tmjRIuyzzz647rrrSJLw6KOP4vrrr8cZZ5wxfm1qagoHH3wwrrvuOrbv6elp/OY3v8HGG29cdpQoKCgoKCgoyBpVVeGPf/wjtt12W0xNdV9U8sgjj+DRRx9N6qOqqkaONm/ePMybN8/bFifnvO6667DJJpuMCQIAHHzwwZiamsJ//dd/4cUvfnH4zbSEiSEJK1asAIDGVnJbb731+JqO3//+91i7di0555ZbbjH6WrNmDdasWTP++de//jV222230NALCgoKCgoKClrHPffcg+22267TGB555BFsu8FGeABrk/rZaKONGv0AZ555ZtDp7Jycc8WKFdhqq62U6+uttx4222wzY16aGyaGJLSJc845B2effXbj9acf/K9Yb/0FGEwNmepgMGTno5+H/z98bUTcyTHaa1PrfsbIrsX+aEVgxJbHY2sLBVOY0q4NlDlDO4NxrLS9Afn60L59rHr/6piRGdvc8ZzBTKwN+wP1vkfXZsaqfhTf+lwQz1CLoRmLalO9F93f6HptrBbLlPa66lP7WbdLxTK+VpFj1Xn0mHFMqIg5tP0pYizWjRnPge5vZs6U4dpojnKP47EV+fPwNf1nfQ7tR4nF8F9rDJY5wLQ6p9LGVoT90ZzxGP3n2pzGtWnNz/RMKBU9B1V9TDW+rvga29XmKteqsY36f9UY1Dgbc6enlXG0fXVM/Xk05lemn5sxNeeOXm/GYvSzbmxF2V/3WkXd47TqczyGsjet29N+1u9HGVMpP+t+FF8GP6M5FfHcZ8ZAGWudr91zIzblNXosPYb+72h+/efptdpY/dlSY0YxjF6v5cSjexvPWavam3mdsP/YujGPqz+rY9bZWzdm9aNrcez0Hdh4443RNR599FE8gLW4cM6O2DBRq+zDmMaxD92Be+65BwsXLhy/HqIizCZMDElYvHgxAODee+/FNttsM3793nvvxV577UXO2WKLLTBnzhzce++9yuv33nvv2B6FM844A6effvr451WrVmHJkiVYb/0FWH/eRgBcBMFNInSCoCfNo/k8glBPhO0EYYqKRU/klRgGmn0OQaAJhk4Q1Gu6vfGQIaEJIAik7/HY2hjNnk4QRv+vPpfRWNWPLWHXk331nvRr6hzdNp3s6zZqCa+RWDST+oY9A0kYEHNNST5lT4Ik2AjADPFiJPU2kmAgANYYrMTCRRJqCbmRFKhjwkmC235jjJ4Er7tmJwl6Eu9BEgBjAj7QiYPHXJBjtGvTzTj15F8hF9PTzXG1saZke/i/Bt+1OI1EgbRXqaRAs6sTifprNkIynmdI4HWiQCft7uRfiihMr60ccwxz17eQgNGY9Qxj1luX7K9Xj2HdnDnr5syZMyQKc9bNHb9eIwpz1hGDeeuIwVztZwCYWvfa3DlDorD+6GcAj6jfM11jwfpzsOFgThLbg2otsBZYuHChQhJCwck5Fy9e3NgE5/HHH8cf/vAHa46ZE7ovRBPCjjvuiMWLF+Oqq64av7Zq1Sr813/9F5YvX07OmTt3LpYtW6bMmZ6exlVXXWWcAwyZ5+iNVn/DmVb4B1NTToJQH8MlCHXoBGE8rmYrBUFQYrCQk5k4aYKgx6vGbicIdAx0jJQvIsyZMZq95nU1nnp8FOmh5gNqsq9DT+CtdgI+733s2/zExMCBjWA0YoH5WlvIIYYRqgwSgQq2N5jKkCvTH1ws1tm1Pg8tFnoM4w/XNdd2j1OcMe44B5oK3bA3NWW8hwErBvX7zGZH/05p+KHGaj/r411jm7E0F+ZM9pv/nZk7/u6Ywx/TiKHxem1RaGR3jpYTjF8fjOdPrbfutfWbPzdfm1J+LggHJ+dcvnw5HnzwQVx//fXjMVdffTWmp6exzz77tB5zCHqlJDz00EO47bbbxj/fcccduOGGG7DZZpvhiU98Il73utfhne98J3beeWfsuOOO+Pu//3tsu+224250ADjooIPw4he/GKeccgoA4PTTT8cxxxyDpz/96XjGM56Bc889F6tXr8arX/3qoBip5H8EG0EYz3cQhPqH8UziTif0ZHyWBH5mjJ0gKKU/pkSeIBM2gqCHY7Jbh25vyvJlSakIOnQVwaQgUHZ49kd23GNm7slixyeXifhOsNrXEndrDJakmVIlcoauIvQZ1WAKg2oa1WCAQVWhwpSqJuSGwRRQizd0zPja1NRw1XswUNUDgH6Ni6nBcKV9XSy2OEdjB4MptUxIGTo1XIW2xDQeM/Jt8TmYGigr6oPBYLjKP/pgma6N0eaM/ZDm180ZPVdqTN3XdDOW+r0Yfdaeg2nszM/ryCdxbWrOANNrq/H3nj5P/a/7vk1jyBjmDFCtrccwM2b82pwpVGub8QKYmb/eANOPVxisP0D12MzPABqvDdafQvXYNAYZEoXBegPr93iU7crfbmzOueuuu+L5z38+TjjhBHziE5/AY489hlNOOQUvf/nLe7GzEdAzkvDjH/8Yf/EXfzH+eVTyc8wxx+DCCy/EG97wBqxevRonnngiHnzwQTzrWc/C5Zdfjvnz54/n3H777fj9738//vllL3sZ7rvvPrztbW/DihUrsNdee+Hyyy9vNKNwYEr+1dV3egyvJMiPILgJR82nYbWHQzhsf9SUSqGjUZLDWnk3E4SYPgSdINhisH2WhagIPiv5Vp8sO5ZV+DGx6EcCTJUamcZw1AeqtGi2Y0wkMMAA1fhneuy65JuRHFsT/ZwwJhK2e1qXtNrG2AjJ2Mw6omAjGaP5IfYscY2Td9KQgSjUCA4wLD3SiQKVQJuIAkUYZkJQE3wOYbLbaybepjEmAjJa3R8l+TYiotqjiQIVF0UUxj4tRAEASR4G608Bj6ZtEp4ESOScX/jCF3DKKafgoIMOwtTUFI488kh85CMfaf1eQtHbcxJywqpVq7Bo0SLs9//9x0xPQiKCIN2DUI/RRhDMfQRmcmJSENT52hwldj1mNRbFh6HMiOoTMPUhDMerr9lUhCZhGQ9x9iKoJVO6XTU+2idhZ2AYS/gc6M3CVFymhuW6HU1JmLFXX6Fcd81QLmSzN9M/0LQX27Ss9yTYSELDF9kEXdH/zaAnQbFDNBIb+xIYvQxUH0FY87LZp6kvQZnP7Uugrtl6C8gxjv4AS9OwrdHa2EtQG2PsTai95uxNUOypdmzNxY05Fl9KYu7qT/BuONbj0u7bMt9mZ6Z/gPLpjsvZo2AbQzUkN5qWLfbW/ZdsXtZem368wupqLY584FasXLlSpEY/BqMc6t823QULEvUk5HS/fcLE9CTkAJOCMBhMOQmCvWcgDUGYmhpEEQTrM4jsBbD1IYztGAgC6ZOxsh+iIlAKiYkg2H2ax4SoCHZ77pV3nSCQdgJKjRIpyQUFM5j5Ywdg7z+oZv6Q3fasjUM60yfGjlccAnoJguNSv0Moe+PPREPPgDZYnUOGxRij+yLuwbaYRjhVxtI+3d9fMz0GTZ+xPQpNH9qYOeYxVI8C1acAuHoS1J8LClwoJEEYpgbl4TUzQWiOoQnC1NQUqwfB1vRsipn6crD3EdAEhSQhDQVi5n71+ZxGZRtB8CpxspIZ7T4539ceiTxtZ+Aca9ryNNRnLvAhHT5lQxRMKkIBH9VAfSPamo1H13yal+0+e/DV5ZPos8aOPtPdhMY6ZkrzSZrRiAPj+8P+QUQl3TRRoBNz8yLbQPuQ4zQ985J4871Ttl1jWN/B9YZkB1GgrzVJgJEozLH8vjrC1JwBptZL9C/D++0DevBJ2x/YdjByEQQqWbbuGGEp87HviqQm0JSCMENITAn+wEkQXLE2xmgEgQJVtmTyVS8BcpUZ1Tf4cO1mNLJZ90GOCVAROAoGZ8HTFzz1YZ3/0VgiqdZLjWLVjFwwG4lEBe3NmTE4akClJ+M82dEyJvL5RK/+6ysFHvYI6GqCdYzle033pSTxHEWAlVBzEvQwotBUBCzfpabv9Dn8MeQztNxznSjYdj4CME6OATNRKChwoZAEYcScgVD/f58mZeXDzVJixCEIzfvgfFg3x3B2MrIpCHqSTZf1qAl9iu1OU6kIrIU+hk//a/6lRqG+YkH1IzTGMJqW2wB9KFqeYK3qtwFWOVB6smIlGbp/n5IjChziQdpmEBfNv7SaMBzOiYNPSmwqNpXM2xSFdYZq881EwRQHHWvzO9WlSEzNGThLj6xkYo55jPKagygA5lKjHInCqEQq1b8CfxSSIIiZz+jmh1MIQVBX9c0EYew/oEmZvo/mPGMpkI2EUOVLBoJAgSIIrkZl1b/RtKIimECdqqzHRPloEBxGkh2qIvgQE6r8RicCoTsaWePglBEJJdeUHdMhagXyqPTEn0gUxciJlBrgi/EHvQcp4HwIKD44ibbbv2mFn4pRWfFn9AzMTOck2mbCYetP8CqXtayu2FQDXhLvUTJU/05mEAVXjwI1hksUXGcpFBS4UL4vhRFyBoIyPqBJ2db0XAelILjOQlBVCvcHttRORhRCzkNQ41ftULap3YxcPhTbLNJjHOLVgEzZTtmnMJ5nW9lnlBrZENuPEIuktltUGZIdRobECoRPX4InbMRlDI4aQEH/47Yk/jMfMp73EaAmUCDLmBjNxo1SICIOipQ0vtNsZIJFStwqPaWmhKgGaoJuWIRTCIf5OdrGxDQzD8dZCE6PiEKyfoRa6VWBHwpJEIRtB6MQgmBrUtbtUdfq80wlRqq/ZoI/QshWp1SCToFqVG6u2DcJgm2706YPdexwfPM1HZxknSIIISqCbSw1j5PshybWKUuNGtuvBibPHLISipQJfUrbKRP4WOJhb2wOfTNpyoVv4s3xH1ryFEJKqMTbuvrvryYoNjmkgPFsqITdp5FZSea136VvMl4z1LRtmG8lHHWTCXoUGgoAQRRczczDcRaCYyAKBQUuFJIgDOtqgSdBGI+xlBg1/fIJglrO1CQIthIjE0GgUE+imyTHfE820uJzHgIZE0EQQlQEygVZgqTlMLzEnorXPY9LNprzuik1omPSzyMICi1JQm7rkfBBjv0Lwcm6DaHkYl0swX0JbZYcsed5xOSb1PuoGZaYvNQE5jxyW1RGz4CtkTlkxyP7fMsGI8TOOPQ8f6Kg3K6BKAAIIgrK+B4QhdKTkB8KSRCE8QOCKAdSxhsIAlUOZCMd9cTdRBAo+BAE5X7JBF0nAao9yrZq0xxTyHkIU4OmimDrT6z3ITRKeGxfghp5GPnWX2vGqz4nLji2Q+dZKyUsSTtn9Z5z0rMvfJ+dHkuwktGTE6k5CC/hCUzgR4j1S4GjJoSW7LBYui9xCCVBmppgiUkZo33v0KbVe6l/p9gTd81f7QM46PwEwh/Lb32c9gxCVYN62VFIjwKnmVn1Q/jzJAqN2IktUgsKbCgkQRjcMxA4BIGaN0Jok3JID4J6f+r4+nwTQaDmS+xkRG13agJFEEK3O+Ws2FPJuI8aoNgKnKeXGnFVD/1asDLRcvKd48p8AY3gsiipsiQC5LVYNcI231NNGMNHTai95rvbkU4U6DDN83wamclVfNv3D5VAs/xa/DFIiK2ZmVu6FEIUlHEWouB1lkKG5waUcxLyQyEJgmgk/JYzEMjxlnIgmyrBIQicJuU6yCTeMn58TwRBsH34jseQybiZrIzjJAiCjaTothVbg6YtU5zKawySYouBIhS2RUl9vL96QdkMK+uZ8eeXoOvKBBehq/+hOxtNkloQDM83RWOHI/Y8RkJOIdDfzIqDrz/LH6f1GpH4603Mts9WdW9mZb6VAFCwqQme26Jy5lH+WCSE8Mf6PqEamRlkiUNCuETBVy3Q59nOUjARBeU1xlkKBQUuFJIgDIog6NeoHR9spyi7VIn6vKEt84qMThDo2M0x0FuNmj+0aRWEQxr0WGrf6b4kRVMRuH0IzdKnmWsz39EU2dDnN3MATrM0GYs3EYlTEZTXgvsL1Fi4iO1nkIQ3KclQ1fBO2hN8PXiXNa2L2XteYAkP68wECtS14DIijSwRC0t0CJo/4oOHrM3n7HbE7Rew7O7ne36CbWvU5ry4UiLbYWvUeFePAnU/+jVr/wFJSNxEwVV+pIzPkCiMmrRT/SvwRyEJgrCvbFiScs9VIA5BYMfQKBHi/SH5HJamzGMl474xmP1xbemxhH6v+ybxNgQuDgZXZNhschFbaiSJHJqWc1AiOj80DbAn2C3H4K84CD4/TgMyBcEPFtbuQ2QM5jIglr/6ax7bopIxWNQE2/dw/XfpU6ZEhjLHPC80F/CNwVY6ZCuvKaU3BVxk8Mk9WbCXA9kVhJCTlBXfllUYJYk3JPjq9qLNGHx3MtJtkfY1gqDaGsUw85pPDMprnirCzDw1zrp965cRAUpF4CT29n4DrxCyKDWiEKw2SOZvGST0fYEo8WhLXbD5TlFy5BtDYAkPFIU5TL0QOzvBNc/Tlm9/QvNas4zHWtLF3PGoWRJkqRygvpc5SkFtjG8zc1M1MMeeE0b3mupfgT8KSRCEvRyIkBIjm5TrczlNyso4zxIhn52MKFs2gqCMt/Qh+G536rObkWLL9j1mSdiV70lLDsGyRXzXW79fSVvaeQREfBQ4pUbc5JwmJbRNty3Lzkjaqcqt2mKoC1xVY4Bp5xhucswZx072OYk58xc57lmw+fa9R5tKkGvJEXPFWx/v20dAxWBVEziJvPLBZCvraX4vja8xtkVVx5t/LxyioBlTrrnKlGy2fIgCNY5DFFQ/hC1CUTARBd1GQYENhSQIQ115UD/UFRYf2aRcn8ttUraXCOkrFRY/lP16AmpROygFwefANMWWRhCmBvWEuEkQbLsZUQTBdiaCnejY7BPPi0FOXLE2r/GSUpuKoCfz3Ljoa+beCDIu20FpgmVEOfYO9A2Spzvbdx/iEgc3Q2eXHNmSfM5KADXeluQziYl95Z8Rcx0U+dBUCjKRt6zug1wwq8VMfDeabLkOWrMpCjO2KMWjmZDbknReAm+Li3cOA0+5sDczm7ZIpZqZc8LovlL9K/BHIQmSoD5QiA/B2Cbl+lzbOQh1gqDPsxEExQZBEJqxNn1aCQj53cUjCD7bnVKvqd+DZlu+vR0z5KRuo/kaBzYVwXdBkro2Q3qaCbJ/+VLTRuwBaFQ8pB82qYo7v4GLPhEOicSeo0Kwk3Fb4iz6RrL54Sb7NsWA+uP1lBOpD4DQXgaKyGjJsTrcHCt3dZ8iCjPXGPYdaoCPouBSCKhnYbNhs0X1KNgXzPhEgTuu3pzLOUuhoMCF8k4RhsLwPQiCslpg2TrVdVCaaZtT8tpgQCoIdV+6jfp9Dm00X7PZr8PnRGV1vD2OmfHN18bXCIJQVzcar1mSbdI+qVYQz8yS/NvgqyJ4ExUrueDFYwOVUOunLEtj9CspvQd2RJ26zClLioD18DZPn3RpklzZkv2P1LNkiDTPUBPq8CYrzVjJRJ6hqJCruNr3pNG+ZSHMXuoUThRM4022miv9ZqJgi8fZf+AYB7iJAlV+lAtGSkeqfwX+KE9NEOpKv/ZHPTVlJQgj2LdOJRLmCILQsG9RKigb1L1brw2aiTj3RGUOUVEJVPM1znan1GskEapds63y2xWP5muSKgLXp7V8SSBhT3HKsmKDIhyefQXePhk9DTlCopwn2CdhX6IBOvr0ZRdsJUACZEVETbB9EFj+6OsJKKfsiIyReE1RE4htUa0+Lfa5JzJ7KwqWa5xm5vr1WKKg2vAbVycKnLMUCgpcKCRBGLYdjIbX+QTBtKrvc1Aa5dNGECilgrIxtIPGazPXzKSBSxB8G5Vn7Ddf4zYq28qZuDWN5Pe7piLQCgZhi0k8KBVB96USjzTJv63UyJfQkD5tvQpFIegNbIl9lJJhsyG4ik/C0iBLlftExcFI6AeUTyZpsjVHK5+DgY3MNp+kfSpZZvtkxDMg7DsS9FREoWkj7GA2AOyzFHJB2d0oPxSSIAjXDka+BGHGLpEsEx+UHIKgxGtZ/Xc1KesEQS2Xou5Btav4YhCEugpBEhVSHbB9ITVfo2Nr+iQVBst3cOhZDdRr0gqDbW49IdfvuZ6Qi6gBlhKpmH4ECViJScaqARe21fwUB6oZ4duXkIxMECVHvs3AFOyrF8RrFjWBCWvZEZEYK311FuWC/D6xyqZmVYDyWf8+id0alb7WLOGpf8mENjPXwSUKHLJB+XIRBc7ORwUFLhSSIAwlWbYk8jMJtf8ORtQZCFyC4LOLkX5fw/nN12z2h3ZhjM221SkFG0GYmlLLjIbj69/DM4RDj031b3TPHj/QYlPjbY7jqgi+oElAc7WfIj42G3z/tlIgIrYWk25bmRKFHA6IM0G6VMi3LClVqZK3f25ZDNuX7Y/bslJPXYuBhc27yoNCdzui47A/X9vuQyAIgJWckO4t3xfWZJwgBTX/il2NKKj+3USBTt7NsbniDNn5qBEvtfORxPtSGINBwt2NMrzfPqCQBEEoHw6WRL5OEPS54/8SZT8+ZyBwm5R1ezEqRAxB8N3JyPo9RkxwnfRMbXeqqwiuVXzfXMSfcNj927YZTfX5qMTEKDWyNSyLxUT48P2gK6VLBDzfRCRxkCYTXCVAH1+Lw9YzERcbbxUfHDXBYdeWWJMgSpGUpFgnIOoH4rr/NFf7jT4sses+1eE2AmAmJ+o4OymI7VGgYqKT9yYBoPICyoetUVkf17SrEoX6uIICFwpJEIatQbn+/y6CMGPPTRCoswZUX9SHmT9B0JNm5b4FCQKVtCsfukpiPJrTCIn8PvJNlul7bY6rf/frKoLy/WohF9xSIi5sKoJrHLXaPxOTuRdBtZs++fftUeC+VsADWapEvKGsygRhQ6IvQQH7A6KpBHgfrmbrTYiBg1g0yoOUpmHiA8qyUq669SxxspQAUa+ZyEmjR6EmFUsThUacRCmWL1Gov6aqAba59nE+RIEaV29oHsxp3H7nGMxBVM+B7V+O99sHFJIgCFeDsk4QqFUEqR2MdIJg8sU5KG1oB43XKBIyE0vjJbaCYLPhIgjUTkZ6mZH6PUmQGl7ek2x13uU/VEWYcvQR2NSZtjHzu+L1I5REv39gKw2S5yVIgS0DCqsJbUiCI5CrITUCMppKJfED4jXLXIooKOExSQbnDAWnjQCi0PhuNZQNcQ9ds/mN3SIVgKIqFBTYUEiCMHwblJVxQgRhxhf1oWPxRaoQRNmNi4TUEnDOWQh12PohlNdIUqESBPWa3RdFEHzLjNSkfaCMr193zbXGzEyQubmETUVw++W9Zpur7MZkKVfiqgiT0Eg88WBuhWorF1IIBvUaw4Z7nEAJjcMvPzm3+LWpCbVxzt2OOGVHddsUUaiHZ1MUmAet+W6NSo0zrfY3S3/Cm5lVO9wk31JN4EkUuOOohuacMFI6Uv0r8EchCYIIaVDWk3aJLU6H/mQIgul+jD5qBEGPT+2LmLnG2clIIStK/M3X9Pjq4C8AUvaa4+jKAp5fbrOyRDIuN5coQ2KWGpUEvqA1xCT4EWSDTr5lY/Fe9VfMhSfdtm1RXfZs90sluvUPfNeOR42Smtp3Cj3Onlhzm5nbIAqNe6sv0Dm2SKXG6TEVFLhQ3inCoD6MbP0HABpJ8vC6JtvW7fWUIMzYU6+psTT9qp/Vo2dAE4SY8xB0xUS5p+b3Bb31ef2eCL+2uU7VwZK0q681x/n2Iqhzm+P6BOpDLkaZ4BIg9jjmXHK1PeY15i5F1Dao7Lkt7nqUBDEJPrc3IURNmFlFacwJ2u2IeI29LWrM+Qm2HY8M96QThfprSZuZOyAKLh+2/gNqnPE5Z4KR0pHqX4E/ylMTBF2OMxkEoQ7fHgTltUQlRibbrjKj8WvM7+42VvVd6FpFSBEXV43gE6XSoNwpmCU93n0JjrliJUcSaoLymrCa4LjOXvWPIi0Rn9sEUVCvpyk9MsbAfa3nRIFSFQoKbCgkQRhqwm6WOk1bnOZKEGauU7Zn5kifpjyzGl+PHw2oi2fNuGiVQ/VhvKcBmq8Ri3FSZUY2FUH112xWpueaz0VQYg3oRaD6CMi4uCvtzLik+hG4ZCLnMxJSgZ1cWw5jM0KgL8H92owPcociYjVevDeBKjtyfpCYV+udTczsZJ6SMpuvRfUnMFf11biaSTWlZJCqhWOhzdWjwHlNjbU7osBtVOb2M+SCUa6U6l+BPwpJEMTMZ3uz/6D+/z4NyjpB4J6B4PTnUWKkEwSF9NSSb9021YOgXI8gCOpzQG1OPEGog/zOJRfkqLibMahzeK9N0mcbV0WQQkypkQt9bZwmV/QDEv0cSo6yLXEKkQgpsD+AHCvvZDIfvjIvThSU7VrbIQqNhTsiqeY2M+tzmq/xiUIzBn4/hauhmVIfCgpsyODTdLJgKi/SE3aqQbl+XfnDtyb21EqDwx9FQmpJOvWBJNGDoMej26EIQh1cBUG5zkzEQ+aElNeQ5cAWUjFFvDb8fz8VwRjPaE4tueWWGrVxNkKXkDr4rUviIJUwU30JvUVEmU/l+mOWVhNM8TAViFbKjly2HWSEW/YTSxRS9ihwyIX63WpP3OkY/AgA5a8+P0eikOqMhLrSUuCHCfrk7x5TMK9SAIYEmfgQq6sH9sTesdJAJuQUAUBzbgRBqIMiCMp1x/eQ7SwEdQ5BOpTvj0HzNYoY1ZJzKnm3lRmZEnp9rhp387UUCCI04/t3EQi77ZBSI24/QsGEwpXcxpQcOeaQvQkBdpKqCS4/jiR7ZtWeX3akr+rXDzyLaWRW78W+Ms/ug6DUiDoiicKA+HLgkgtX4s49S4FLAKyqSEGBA4UkCMNU7tN2g3IbBEG57wE1x3CdSNjJkicLQaip01EEQb2H5mt1uMqMKITkEzYVYTCoxFSEGISUCHFLjRRS4ijp6WuDcgp1IYsyGwdczcvOvoQMSpyciFUTZqTV2nXqtYCyIzJc5uq/cp1LQnhEQU28eUSBu+NRHS6SwiUKyuseRIFT4gSgQRTUOSGEwx5jLhg9o1T/CvyR/7dKj2Ar9wFqySrRoKwoBESyX1cPQvoPUhCEkCZlPWFXlRFqTvO1OiiCoFwnPhjU7zLH9eZ3Ty0hbz5L9Xo9DuK1AKJCgV5IbK7+m3wPiObjkNhSJufOxVRH0t1XMtEXkD0NzjeM4+snZaLvSLBdDczWRmhljj0pDfuDd9ixlR0Rifzwf3llUOz+BCVc/2Tdhyg0So+mphqlR6ZNQWzNzHWfoUTBlsTzy4Z4fQqcRmXyWRYUWFDeKcIwlfu02X/gsjO0RcTLJAhSTcp1UAShDp+tTutxNl4jCEJ98Y5K9k1+KISUGTmT+PH1irzOjS0Erl4EqVIjqdjUE5yJOQFkokCD443mWtlnb4UagtiSo5AtSMk4AggQuRJhSMCFdztSY7M/I6XsiFjV925krrsxkJiG77of03zPHgUq8VbmBBCF+nUTUeCXDdlKl3iEQ5mTofI4GCQ8JyHD++0DylMThE95UWj/geKHICR1nyEEwahUkIk3FRua1w0EwbXCNLOQ1bSvxMkkCIofxxelSwWo9yEQ3xFWBcLkxxUH93qIiqDOt/uk43CVBRFxupqlW2r47cOORG3CJ2Fvq6zHldw7S464DbUucJP7+tgUaoLJv+4bcCfynv0JJriapK1EgVj9r883JeiUby5RaPjX5rdFFFzXJfsUct7+tCBPFJIgDG550fB1Kolu/hFzG5QVn4EEQX9NWWU3+JyZA/t1giCoSfboebgJAmnTkYST905dZxIEE1zf+S4VgCYd8ioClcRPGXyGEBzSZ0DDsjK2g4Te1X/RZ5LhSvLJ5DwxnNuxhjQwu0CqG0TCX/t/cqcjL58eaoKjXKgxx+TSpz/BQhRMK/qusqaZOQZFwUEUGkmwQc0gF6AcRMNEFHSfrmRcgihI9Slwt0nNBaNnm+pfgT8KSRCET3mRThBC+g+MPikiMmgmyU6lQvnsNpCScXyO52AgCJRN6jWnek/EGkIQ6nB976vxU3E0r1NzfOD06Ujsw1SC2nxH+VCKz2GXzRRJep8T/1RIsg1qB30JzuTeVZ7kgnO1glA4YgmHR6kSO5E32R9P8bdPrfKbEFJ65NPMbOtRaI61JehhZynYyoeU+Orf05HnKVCqQkGBDYUkCINbXlQfy+0/qP+/awcj1Raa8+txJCIIM681/ZsIgls5n4mPTszNBMEEKvEmv3Prz9wj2XflDHUCQSxGOVfXXT5JghJwLoLJPnndo9QoBK746m+jFH0GaYjJNHtsijKfoJOTXXCUBCn+I+8pqOTIB9xzE0xzYglHPfmeWfXg+6dAJvK17U4dsqqzAZZJFFznGNRhVARcRMHRo6DH1BxrTvoVW8SXA2eOLcGvv+7Tp+CKOTeUcxLyQyEJgvApLwrpPxhoc+o+zbbQnB9JEKgmZTNpmbFFfuATBCHkNGXd78ycpv86weASBBPMsRCvOcgCbZ9epXepCCFwxZc6sXdtfRpt37F1aqz90LFtwYcEhCTsdfspyphcW6EqkErIdb9S/iXVhJjdjrTXaftMolAjL147HjF7BKD0T9iJCqdHoVFGxCAqPkRBLz8yqwe8Mqf6dW6fgh4zGV9BgQWFJAjDpB7o5UWjMaPrI4T2H8RscVp/nUMQZuaYY9JtkXEZCIJuX/dLgbuTkTLHkOBToLY7dREEs63ma7HKhOl6iIrggknlCCNB9uumuLloM1nvU4lSq70GIYQAyh9vlH1aYTD8wcaSF1fZT7Ts6EjuPVb23TsS8Z87e2tUR9+AGqthrI0oGO7PSEqoRFyIKCivE8/KOUfzFdKn4CIduaHeP5DiX4E/8n239BA29QCwJ/U+/Qe6LX1sbUEnmiCoJTZ0Aq/P0W2RcQUShPoK+sxnOZ8guL6D6wtlAypW/vcao4zIbotKwI3EJLIkSSUp/rZ8kvnYRuBYxcHkK0hd6BExMCGozMejjMhtq75qH6dAOGOJ7jegy5eCbFFqAlD/YGu+xomL/BDzUQ4IoqB+4Nrj8iIiNZsepT9OojD+/nIThcb8egzGMqVAojBQ53FKglxKha1PwRZ3zmShIB+Ud4kwTOpBTP9BfZ67VAn0fIIgqCVMsMYass2pMS6CINQR0oOgvz5jiyYQVNId2qgc9J1uTNBH/+U3A5ualV0qAh0XbcvVsEzb8hnb3g5COZYCTQok+xq8djkir3sQGZ8GZh9bLjXB+aHjsEUkzkYYtkWNbmQmymmMRIGwT5YDMUp/qNfYPQp1X6bknvg9+azyG/sANKLAs2W3a+pTMKkKuSLZGQmFFAWjPDVB2JqT9es6QTD+QddX8g22xr4cBCHkDIR6jMN5zfs1EQQyLgNBsPUg1MEhCKSK4vG5OCDipRJ5DlzzQq8HVS0YyoycJCTy8DQfWz4wqQCxH2p1u7F9GJOAeoIcu8OR8VC1aDXCgxA4+w3CEm+nmuCTxHspB9QfZWAJFblaH2/LfeKzgziZehSI+Sai0DiZuWbXlyiQpcAe6gBFrNy2VLv6PKpPoWm3aaugwIZCEgRhUw9c/Qd1G+P/N5QXufoPqA+C0DMQTD0IUgTB1aRct1tHKEGgku6aokwSBBNMC4LkCr4jwfdZda9DcstT17kIprE+dp1+wVdQfJDDScttliYl2alIR2zpj5evQHIRy0RriFYT6ohVE0wxmHY7cqgQwecnEB+coWcokCqBq/SI08xMxGAiCmRy74jBRQqMDcPEM4spPxqHaCg/6gNBGMWW6l+BPwpJSAD3lqRpzz/Q/z92i9PhPOK6Y6WeQxB0+w2/tc9TmtDQ/lzX3UkwQcAGajzj6x75gNcKvgfJMPkbv5ZIRfCJIRQ+fQP1D7SuyookeyYkoKzet0EeKHis9KeK16vkSEJNcNVSOmz5EQlDvO56zpq7WhJPrtbzCZkpSXfFO/7ekuxRMMRgUi9CiIJxnkmhIL5UUpynYI+nJM0FbhSSIIiBRT2wrujXWT6jvKhOEHRb+v/b+g9MPtR5fgSBjE2AILj8Us+CQxDIxTaCIJhgyivCCQC/zn+kIhjJi1cMYSqCYqPFUqM2MGUgJzkk/qlg2sa0i5OXvSFRcuRIhF2nMHNiq32g1lc+4mwB7j/44HkEUWCskrj6A3xKjySJgu+uR6FnKYT2KYSWH+l29fKjPmx/WpSE/FBIQgIYdzeiEnZTkm4gCDO2av4YBGHG1sw87hkI9thm/HIJQh0+JUbKPAdBYM3zIAjUSj6HIJDzGATBqV64VtQNybvXc/WZZxibqtQodFei2ZLst43Q1X+/0qH4kiOvw9UMPtw7LLkTaBIUUeDYcuwg5DOPl8R7xEaA44OexyAKxGshPQomGz5EQZnnQRR857mICUdVKCgwoZAEQdjUA1t5ka4e2LdKVcuLqFUFV4PyyE897tG8mdjQuN6cp97HKD56XvN1DkGYScjrz6U+rzaWiE15Xh7faa5E34TQeT67GanzfHzM/L9JRXD78Ejkyy5CBbkgVWLvQzqM83z+cANjS5XEO2Jj7XhkUAOU0qPxPEeS7tHMXI/Dlyhwz1JQ5mkr/8Y+hdqz487jlB9RqkJuKEpCfsjzndJzUKv59dfV0h9TAt6c56MeKP5mPneMJIQqLzLFp6xuexAE3ybleszUdQ5BIOeZFtYGzedcR/B3tTE558+TUBFcMKkIEvBRJcwqSFg/QpvnLswGKDscOZNvemxwX4Lktqe+6EpN4MwT3BZ16M4wz7Xjkav0yIMoDP83kCgENjOT/kyr+XWiEFAOZHtdJwqceRx/qqqQX9I8vIdUW6Dmd799QCEJgrCt5oeWF4UQBJWEzMzj9B/Ur5sIAu1bnTucoxKEmXm1mAiCoJMa/XrDn2EMBRdB0FGPyWWDIgCmeEJX511nIpgQqiKY46jZCCxnCk3ku4Ryr4b/7wuUrU2lE2oBeB2s5pFQe5UccWCw57UlqukDhgKnfIjy41OuhFoSb/hQYhEFCjFEIUGPgh6HiSiQq/mMOFzlQLF9Clx/lKpQUOBCft8MEdhhhx3GyW3938knn0yOv/DCCxtj58+fHx2H63A0n/Kiob2Z+ZS9mPIiTv9BKEGg7KVqUjaNUQkHyLGcPgQKvgrBFHGPxiZgiTgEEm9TrO556c4a8FEXYk9ULgiDqQGaHMtJdEPj8CIPjJUAE1rYOYknh9oT++A4jAm8I77aBzAnQU/ZzEytsrOIQsLyI/01PVZKjQktP7LFlAsGU4MxiZH+53u/rnzywAMPbFw76aSTUjyWTrFe1wFI4kc/+hHWrl07/vmmm27Cc5/7XPzVX/2Vcc7ChQtx6623jn927Y1vwxT4W5sC6cqLhvZqcRkIwsw8NK4359GxzHyW1efR9iiCwPr+jSAILnttNCrrYyjwbMQ3EpviUMa4dikyEJHQPx1Tw3LK1fm2V/67UBoqDNo9m2EwhUE1ncZ2/V4GU8A6P9VggEHlf49KrD72OGNNY6amgGnL8xkMAGpszZ5xDIWpATDdfGaq7Zq90ZjRH+F0hcFgCtV4Hm1vMDWFirJH3JsytmaP44fC6PO7qirlvgZTA1RkrMPXR4lzNT1tjEOxYbBdv5/BYGCNg5o3+g5rxFQfP/pg1Z6fMY7xPdK2cyQHOYKTT55wwgl4+9vfPv55ww03bDXGNjBRJGHLLbdUfn7Pe96DnXbaCQcccIBxzmAwwOLFi0XjcBEEFzkA/MuLZuzNzAs9Qbk+10QO6jGGEgQdM8m4PfnXY+EkwfWFLSq+0FV8X4LgszJvIgjmMVZzrDIjU++AxCq8vD36lGUJ26btTyWQMnGXTtTr9kITcgW1JFLetiGZDoUrmbb5d8bKsGciCj72fIkCaTqQKBhITChRqCe9RoLkQRSUWLQ4AKCy+GQRBQBoEAE1cecm/PXnSiX8FBGwkZPR67lBr5aQtu0DTj654YYbiuePuWGiyo3qePTRR3HRRRfhNa95jVUdeOihh7D99ttjyZIlOPzww3HzzTcH+zQ2LQ3U8qLxeAdBMNkbjklDELjlRSEEoV7e1LAvTBDqq/8UQaiDleh7Vh+4bbvLjCjU1HvzGM/VfbdPd8+E8d4EEmLpxuKc+gckYpE+IC3Gnkhvg1LXH2/Pt3k6+NyEOky9Ca56fdYfOOODyVTC4wKnkXnK4IeK0fABLFJ6ZGtmJkp6SBv1WOpfbFospj4F6n6k+hSMux9RPolYjPlIzfZsxKpVq5R/a9ascc4x5ZNf+MIXsMUWW2CPPfbAGWecgYcffjhl6J1gopSEOr785S/jwQcfxLHHHmscs8suu+Czn/0s9txzT6xcuRLvf//7sd9+++Hmm2/GdtttZ5y3Zs0a5Y21atUq5bqrvMhEDgCVIFBjpMuLlDEGe67+g+Hc5us29WDQ/MwTJwgm+CoIMWVGtH+/PoSuVQQTJA5Pky418l31LzsbhaHCFAYIXLUPXOX3LjkyqBZ0TAwVwFdNCF39r8O37Mj1bH3KjgDPlX61XMZ1zzGlR+PV8fqK/WgVX3t2XoqCJRbSp2ZjdP+cMihX+ZEel1J+VBE+WSpFM96ckJLAjOwuWbJEef3MM8/EWWedZZ1L5ZNHHXUUtt9+e2y77ba48cYb8cY3vhG33norLrvsMunQO8XEkoTPfOYzeMELXoBtt93WOGb58uVYvnz5+Of99tsPu+66Kz75yU/iHe94h3HeOeecg7PPPrvxuq4ejCBdXlR/3ZRk131J9x805zZfz4EgUMk95zRlKYLgqxBQ4OxmZEqupVUE5fWIsiTpUiPjmA6alvvQHN1Wr0LdD6cMSrzkyDjGgzwA5tKWdeDEbexNMCXnHCLlRQjoZDuKKBh8jRNUBpERIQo1+zaiAKxLviWIgsm2ZsfUpzAaH1x+NPrQJZ4j1XdB+ZytuOeee7Bw4cLxz/PmzXPOofLJE088cfz/T3nKU7DNNtvgoIMOwu23346ddtpJNugOkR+VFMBdd92FK6+8Escff7zXvPXXXx9Pe9rTcNttt1nHnXHGGVi5cuX43z333DO+Zto6dHQNUMkEQCfC9THG7VSNSXbz/IPhXChj6LnNWOoxNu+v+bptB6O2CQJXvafi0se4fPLG+JXuuMAiOgb/yhgGuZD4buGs3Psm9219iPkm1jkpE75lO9IlTEY/jLg4pzmL7JDE2b7U4Me8HaunTQpTtD3zGEMspjIhzx2PlK1RXR8K9Q9Xg58Uux7FnKXgOtOB8knZmZlbu3/P8iNXWZL+HH12TsqRLIziS/UPGG5WU//nIgncfHKfffYBAGf+2DdMJEm44IILsNVWW+HQQw/1mrd27Vr8/Oc/xzbbbGMdN2/evMYbDWgm3pytTWc+s+g/3tDyouZcNMbo/QcUQVBi1L7M6gSB8uPqP2jGXp/bjMU6hv7cVlA/LG3mnuixnF4G0z2Zx4SXGbF8tbTlKUet8C1d4nxf5bTbUU4EQAr+RCLh1wcnFtaYmTeWuQchIgkPhfFDyiRdGmLkyJ7GvgEDUaDG2AgBmXj7PUdpojCc607mKaKgxFO7b50oKH0KruScEYstsddfb/QpEM/S1oeQI0HIFdx88oYbbgAAZ/7YN0xcudH09DQuuOACHHPMMVhvPfX2jj76aDzhCU/AOeecAwB4+9vfjn333RdPfvKT8eCDD+J973sf7rrrLm8Fog5TyQ+gJt7KGOKDolGi41AP6r666D/QfeVAEAaG+E2gFrzqMPmUGuNLEBQ7Cbc8tdlRbYYlzlIEwbcEyRiPp5LRZ8LAK5Xx24WIVcLDKqfhlA4xxgT6Z5U/mXojDL0JUWVHvv0JVJyjP7Zp4r5Gc7VSFnXMoLk1qgHGrVFbKj0azq2VHxl6A0Z2bGVD9fsePhp7+ZFvn8LIr638yPS6svvR0IFxTO5boepVFtK2fWHKJ2+//XZcfPHFeOELX4jNN98cN954I0477TTsv//+2HPPPSXD7hwTRxKuvPJK3H333XjNa17TuHb33XdjqpYBPvDAAzjhhBOwYsUKbLrppli2bBmuvfZa7LbbbkG+zcmzIfE2rCKkVA+ac+l4JoUgNNQPRoJeh4tbcBYVfVfwTa9zFASzHc4Y+nUTGTHZN5EOqVIj09anMXYKImFIujl9CRwSoowx9FQYk3SDHSNR8GyK9o+BcXaCBEGyJft1G4DDDu2HuzXq0Hw3PQrDuXyioL+evE8BsDY1m85OMPUb1J+nbUyOTcs5wpRPzp07F1deeSXOPfdcrF69GkuWLMGRRx6Jt771rR1Fmg6DqnItlRS4sGrVKixatAjHnnkH5m2wSLlG1vU3pE0+QbApFdTpyY0xDoLQUDkIgqAn3tIEofF8hBQE1gq+Sclnrf6bxsiXGfmqCL69CMaYOeMZYzi7GpnGc85H8LWjxMOZa/p/3/HK/88kYoqdyjC+lrjFve45t6Jjhqcd4/j6V5LyOm0TjLkmX+bXDTan6bm8GMJtwjieM8Zgc9r0ut/cimGzMtk0vK6M11SPsT+jL9p+ZfBbafbHBHHaHU/F8avHv+6aKZ76HFMMxtjq10zPc92YPz76GPa44OtYuXKl0sjbBUY51E2v/v+w8dz1k/jI6X77hEInBaGrB2Rd/5RpjLk5mSIIenMyRRD08xk4/QfU3OH85j3W/XHPQOAoCIr9wcz1QhAIOwkIQh2+BKEOzpiYUiPOh1dRC7oHpwna2A8R05tgqt1Xxphen5mbvImZ00tgHB/RnzBlet1vLq9vwC9OUwOxAqMvrV9gbF7zSzUC12xZG5rH36W8PgWyr8AQT923rXnZ2W9Q+6IvPQkFoSgkQRj6B0Lu5UUmgjAzl0cQ6vYHzc8oQgEZzXWXGDXVjZn/nw0EoQ7OZ7uLcLkQk1hz+hukSo04r/v69bU5W2Bs+jV8hbCaoA1vSFNS7r3LkQGsBmYTYss0Ip7LbCMKyhybr5kVOG0uTRSoJmIbUTA1FNeJQujuR6ydmAxzua+byFeORCHlzkY53m8fUEiCIHRyUFcPqJUBjnoAzCTYjdX9mnrQdv+BiSBQ/28jCMrrhvsn505ZvscyIAh18MaYV+ONz8KzF0Hx51lmpMfkss+JORVimpyN/RSer/cJxqTcNxGPSNAl4R1f7XXvU5h91QSOTSU2y/Myb+PmZzcXouDaTs6wgq/4sxEFx25DjUTSkPhzdmLyIQpkPORuSX6qgnI/2hdJ6Uko4KK8U4RhXRkPUA+oU5o55UWj+SObFEFoxMokCOQ9MAiCoixYCEIdhs84dW6LBIGKjY6Jk6j6va7EFLGbUQh8dwVSffuVGpUV/AITvMuSYlSDSEJjJitCZUcGm0bYPgRMf4xtEgU91vF3HE0IrERBeItU/fUGUSBiMpY9mZJ6i8ohqiqYnmsGGD2PVP8K/FGemiB0ciChHgyvmcgF6DFTav8BFZNODmZ6F9TyIoogcPoPmvdQe930nCwEQXm9QwWBR1TS9iGY/KqvV2Iqgu+5CCHwLUGqf3Bxdk2ShG95UpcqhFENMKoEbaz00394lSl5NpY6xTFf33MTvBP6OnS5V/HH+VDhlOpElB3ZYu2q9Kh2zUYURM9SoEpxas/D2KdgicmoZnBVBXJ8hKowdIKCAg4KSRCGjfWHqAdUc/JwPhpjRvMpuzHlRXV/jfMbaol8CEEwjXERhIY6koAg1MFVOFIfmAaYk0tO7ByCwIVvw3LbyXLZ+rQDGN64qU5w9j6B2Ve+s8G37EjxZ/jqta12piIKMx/uvBhTEYWxzGwmCqKHrtVW8BUI9CnoMdnKj+pJ/czc2ve6Rl5iVYWB6cs1B4zeB6n+FXijkARBmJi+ST0A6p+L+s4/JnKhEoTxmCl69yJrIzWDINj6D+oEoQ5TmROXIJCvKwqH6k+KIKg2zdc4ZTKcOHR/JviWGfnW24f445yLwPVRR6rEvu2m5Rx7FWJVgiTNy1Z/JgLgV1pk9xGhJoQgRqVo2GIQEF+7trIjz/4Gb6JQj8vSdCZGFEZ+oCXl9dcbK/DuRFyPaUCRC4Oq0NiFyKIq1CsV6nGUE5cLJFFIQgKY1IPGOGOiZCYI5BhDwq0jhCDQ8Vl8GD58OAQhBByCoMRhecf7l/Q4gnPA1qzsiomLVLHzfKdJtMuH1uRCkgB4z4//MCJfjiYWio8ABSLGbtCXAIOA2IiCL2KJQg0NVcExh0MUYm2ZiALHJttuJhgMEu5ulOH99gHl+1YYtvIiqv/ApCCYyovqY0bzZ16nY6mX7zTn06/rDcpjJaSxim+6j/r8ZkyULVMJT2wPAidR5pUGyakInO1OGz4iVASrXUYvgml885rh9USlRpL9CDHbt3LRSh9ClzsIseczV8s5tiR3YWKszkfvSpRKTYgpO6qj8YVR/zJwl1ip4XF7BpjxjhV5zV8AUaCaiofz7av9irxef12Pq/Yc9SbrkD4FJS7iPrjKQWngLfBBebcIwqe8CNATfLX/YMbmzOeRz+5FPg3Ko2u6v0YshuQ75gyEGT+G1z0JAhWHyxZLgTCQo+H/uwmCaouXZHMSdpvSoNjyPDjNZkuZE0AkfEuNQiBqK8PSobYg2UsgaitEcfDc6chGtqIOWGPG5d1wrM8xxcW1ays9cs1vfCe4f19SzcwNfybCA0uybinzoWM3J+jOhmbCh7P8yEouVELAKT/KBWV3o/xQnpogBo3VfzUpplbdTWcfDOertsdjpty7Fw1tmearr9cJQh0pzkBozK8RiViCUH/GsQSBq0BwFQSeLToufbzZlvtkZdsc5fWABmeOisAtn4o5WC3EVggmiTzIlsTM2GKrGgb/nF2OmrYYyTlzdd7Um6CA2WzMPTsharcj3XcmOx4Nh03NvB6jKNSueTUz15WAuilTsm4hCkGqQi0unz4F3ZZtRyZKVWjM164VFNhQSEICmEqLgKZ6MH59oJ59QBEEW0mPTg5mEm9dfWjaHfkkY9HiN99LGEGg7caXGHFscebbx/knv767GQ1QRe1mZLsWEr/in6FO2BBSgmT6wApJ2BXyMkEJfyy4iX09mTU1L4f4sfo3Nk+HvAEDyEzdJyfpts1RYokjINaE2oSARD+IKHiXAlnuK6aZuX7NktzrRIGzem8jCsqp0YbYjDsvmVQB7Xvdd6vUhs9MkKwfoRCjYBSSIIhR083MzzPXfLc2bYwzrNj7qAejzwfT+QejeKj4TUpI4z414mIkS5aknvLZVFzo+XUYFp+s80MIgu7DrA7wCIJv8h97JkLDXuS5CL6Hp9nmdLHLUCc+Me09JyyxjfvI78Yn/cYJIRNsNcLkJ6jUh7k6r/hkEhCWUmD4UG3Ek4goUDao1zWiMJj5wrJ/SdTmKHZrZT48n5ZVfUZCXv992lbybaqCGqfbVuhWqaX0poCL8k5JAHtCXU901UTd1Xug25ZQD2YUYP8D0hrXNIJAjWmMY3wX6rsScMp6QgiCDq6CwEnquY3Kik9Lsu5PJPx9Nm24d2NqXPM8JI0Le9lT+6pAH89eSHV2QbDPADlKOYDNt4FZ88lupuaWMxnJjWnOlHkcU6lgEYU6rLKthSjoNlzzaza4zczDHzkkyJCMB/s0EAKDqtFYpY5QFRq2fHsVrHMsxCUTlJ6E/FCemiCaCx4qOQjZucjWnDweZ0ioQ9UDDkFQEvKB/plLE4TGOGGCQIGrYFCx0n7MJTocBYGKj/RpK7kxxKOMQRXUVGyKTbdtnhO321BIqZHJv881DnLuQZBO+KN3SLIkspxYg1QCqz1L8srwy34eNjWBo25wlQrm/bB2POLatiTW1vmG+FIShaA+BWb5kQJhVaFuK3oHJEYJUkGBC4UkJIBPYzKlHrh6D2K2Nh35JePRklwbQZiZr5i2EgTKtk//AbtEaMrwumW+L0HQwSUI5nFG05bYzLY5rzfsWUhFiIpg8sOFemCbZVzCrU9zJgZtwZbUi26FarkW5CeyadqmBrDUBIvtxhwDUWDbZhOAAEXClsxzSo/qNhpKNM82q09B+3159ynU4wRBFDz7AWz2bKVR3F4FtqpgLEFCdhj+2lP1JHR9d/1EeWyCcJUWuRqTRzZmXp/5zHP1Hri2NtX9+pQXtdF/0IyBvld7rOaFPDbBYBIEX0XDNq5xf4zzEGy2uSv9XHt1SKgIqXYbsvnxudZWDG2hrbIiW/NyyrMbOCVHw3GGxNdij/N6w7atrIFNAAzjrB+aXALAWJm32bYkwqyyKEOpjcu2kShY/HKTcVafguYntPzIlNzbehVsJUj1e+U2NhcloYCLQhISILQx2XfnopGN8bXGZzxNSkzlRS71YLz6r8cQWV6kXwslCKZxXREE352MADNBaIxj9jiwlZDILU+55yJIJO5t1f/nQDLahC1pba1/gasY2BJ2DFjjQlbV2U3Mhvk6+MTFn4TYPyA7IAqWFfzWiILLL7f8yDcZt/Q9mIiMHh9HVdDtsXdnygRld6P8UEiCIEJKi4A06kHM2QdUTFQMoxhZ4wzfQzox4ZyBYLNni8OWB8iP89/JiNuobCMI3N2MuH45tnVIJPshpUZceyHN2QUzsK6ow5LEKeMMibfFl5XEMBN2btkSNybrij8zWTYShdBGZi4BUOYEkBBb0iVBFIyr8ZYvkNg+Be2akShovkxEQZlnIR5SqoJvCVJBgQvrdR3AJMKkHABaEmxIsIfzzORA8WUoLdJ9m8iB/rMtJo560IyXjpWOw0wQzPGax8UqCMOfeacpq8Qkbicj6zjbij032WcuqPAbnGVVhJKoF5hQDQYYVOveH4MpoKK3jq0wmHlPWcYp1wYDoDK892zXTPHZbLBjsoybmgKmPWNX5mi2jeM02/V5UwNgunZPQO2awUZj3IyNwWAKVT0m3f66a4OpKVTTltiBoe/RB+G6a8q80YfTdDVOwivHfY2+96rp5nMafX9VVaXGgOH3ZcWwN0rsq+lpJT792SjzLL7q9pT46s8pJ6QkMDnebw9QnpogpEqLuI3Jtp2LJJuTR7HUY2SNYxIEtTzLnty3RRD0Zl12TBaCYFQ4tOTZpsiYxtkQeyYCEKYipFB3Q/oebOAeojaJ5UUudLc6n+KNw1Mk6r5D1IQGmIkJ/xmaV7OtK/bGD07ty4It+UaWHllsOPsFxqvq2uo789l4lR8Z4jWV/gxtuFf6KXupGpt1e40SqYICCwpJSICUpUVDG+o13feMDf7JyaatVutJe+ODxzCuaV8JsUEQ6jbM41R7qQlCmD3/rU59xpnKjPTtTiXUC7XcR748h5vscz+gulQfYrd9bRvcRt/kcTB9c7dDDW6OliAvASRET9CtZUeh9k3IoUeBshGUsIcRBU55j73syd7UzD6pOYcSpEwwem6p/hX4o5AEQTQXZVRywD3zgKMe6Nfqvl07F0moB8ZV8YZ987UU/QechN4+jkcQdIRudRrSqGxDU72I280odFxjnnCfgpfvTPoR2iQQKXcTctnn9iVYYZnHXnUPJUACyogCV52lMQ4beQlI5G0JdMN3IFEwJNRsVWJkZzyUZ9+rT8GkKnBJCrOpeWiDviahKugxKvMsxKQcLFbgg9KTkAAm5WB4rfb/BuVAtzG0Q1+zNSY3/BnIQeOaIUZ9XGMs93tFvzdLIm77rDfZaPrjjuMTBNUmr8RIR0ijcsN34HanKVQEbqmRxMp76p2HUif0KewrdfgJIGG/GkxhYOojsFyzolarbrWhjNN6B2z9DXWbg4Gl9l+1D2DGR70+PzQuLUZlLNP++MMjpkdBv6bPM/QROG0A0X0KQxPE70qr269fa/Q3aL6Hj6vZI6D6HqzzTfcqVPXfaf1afZ72DEy9BeMY18Wi91Mo/Q+1+zb1P+SElAQmx/vtA8pTE4REadHIzoyNmb9z26nJQzsGf42FFXqcHouNIEiVF+VCEHSEEAQd1sQ/sFHZRhBshEcZFzrPFleCpuT620hCRWjajycok9Bkre40xFzl1m3YZbAgm/V5PspI0LkJFt9ecXFLfBofKtxyonj79nk2qdamPJjVAKOi4IrTtKpP2U9YftTwH6Aq2LZKbcxT+i4sqoIWS0gJUkGBC0VJSICQXYuGY1VyYLrmIgfqPDquxjVLnLaxzM/gdT/b7j3MJj+Zt42T6UEIKTGyx2kep4NLeLzmBSbRod8/qcuJUviezQhd+a/PC1UnrLsI2WBRDNhqgtc15m5Htnn6KrtNedB3FALoFX/dt64oKP60FXmb/fo8m6IAeO+eZN2BSJunqAPWe1XvobH70XR9QWBK9Q0EqQpDd/SuRMo8g02bqqDH6doFKTekJDA53m8fUJQEQcTsWmRrTDYRhJjeA5t6YOo/cKkHxo029PuzxMklCF4qhABB0MElCDqkdjKyNSpzy4xcz8LkX0pFCG1YTlGilGLeJCC0t8F2+nKoP24Dsz7WS01gNyqr12y7HQX1D1CxGeK07nhkmWf9sG3MY96D7sOkKOh2Gl8EHqv6lj6F8cp78wuRpyrY+hSo+4vsVWjM821sXneduwtSQYEL5Z2SAEqpj2BpkU4QKH+jn2dsmolL8/OVSSSIz1v1ngz355PYW0iHq2woBUFQbaqJtl1tqF3zIAih5yH4lBnZ5nF3S2rEZrlfG1I3LEvB654yIhdd7mIEwO9NxJznUxrFPoXZ4r9ZWsRL4hvwIApWm1yi4CJCpg9zn9IjCaKg27GQgWTlRxpZoPyTW7QaiQpzByT9mj4vRQlS4s0NgjCYmvnyl/6X4/32AOWpCaK5GEInyPqWXM2EWFs5MagHVIIqpR5QcevXRrGbfHDLixo+bd9hlnkuYqPOU1fbU/cguMaaYmvck0+izyQoOkKblX1gUxh8PpRCS42s95ggue+CMKTY4Si4xr8xlrfSb5vX8BmqetgSXId/6zWB1X6/2Dw+cKR6FLhkxJLEO4lCSJ+C5p+9+5Hmn71Vqu7fU1VgbZfauKfm9qYcBaT0JBT4oJAEYYz+ADkHogFNciC1ram0etCwY/l+sJUXuWOnx+l2vFbwHQTBFJv+s0+JkZ6gh+5kpIzzSfR98gXLbkbWvAM+pERGDUjRNCxmJyPlwAUpAiFmR2me9lixt9nUCYVFTfBJsG1nJ9hJRFgSby+JstyHTxJvXf1x/D5CiELjWhjhsCbq2jzr4WsO/15bpQaoCkM7dDw2VWF0nRPr6FkpZ0Dkhlr+JP0vy/vtAQpJEIT+x6qTgy5Ki8YLFAQ58Dk5mbvS7yovMsdu/oz2WemnYlfH8ghCkzCFEwR+rOGNyqHbndpg82EjCE67AoenOX3YtmftUTLfBUJ3ONLnNvoSIuyqPnir8E54lfYExh7an6AhmCjofmKIAntsIFGg7JiUosBEffgjU1XQrnHLehoxEEm98TwDLReIKUFi79ZUUGBB2d1IGM3EUyMOje8FlRyotsxJvE4OTNfImDzIgXLNpgrr9+lI5LnflX4r/a6xfIJQRyhB0BFDEEJPPfbZ7lQqebapCDEKQ+qzEbx9JtoRyWY31VkINrvB5xe4fFrs+vi0nS2g27HfJ3/HpMbZCcB4h5xG7LV4GqjvtKNDmxd8hkLD7sC8m5B+TY+PO9bmY/TBR+18RPqs2WqMHfDPUwCU3Y+GPzLPVACAym9nIXcM9HkGQzuDdS7Dd0Fq3Gf9C6d2vkJOaJAtYdsF/ihPTRA2gkD1HYyuU8pByK5F+lg9pjZ6D3Sf7vgt1yzzbGOp+CUIgk0JIe0yS4x02AhCMwb+ir7PYmgqFcEHKZqZnT6LyuBEqiZoq10hFaJp17IKH6EmeJUdcVfPqblKfBGqBbeZmRpbB1dRAJqr/dzyI0efArf8aPijz33zVur9SqCIEiRNWTBeq8+1qRX6fVIxFRQYUEiCMDhNySEHoo1+Ho+zlBYN7dTVTvO2pqOxxmv2Uk3kVl6kXx8MKjGC4BWDB0EIPfDLRRB8tjsNVSoaYyNUBNuHUUzyLqUGzCYCEdqE3LgW8RXj0yRsK8ex9ia44NWoPDBf9ykJ8oihSWSEiIJ+PYYo2IhXV+VHpqbmkZ+6/4heBaX+3xpD2C5Io7kcu2Rzc24YPadU/wq8UUiCIGKbkjm7FvmQg6Ef7UPNIxl3lRf5nH0Qoh5QMVmVkoZfRxKdgCD4NCnrMTaeRUSjcuh2p7of125GduUiIrEXIiY6fEqqZhMpcMHvxGPrmyLYboya4HfGgiVxdcUfutLfGGsjPQOH4uEgCj6r/RJEQb9uUQLIGCJ2Pwo6U0H3ocegfVB7n9bMJQucXZAkmpsLCiwoPQnCsPUcANRCijmJb35OmccObdX9eIz1JAcmO5Qtn4UsvyTe5dey844z6Q9XEHzG6gRBGesgCD6Nyj65VUQeFnUugo+K4FOGVBL97lFhCgMYaswbY9WeAZ++Ba+egpjeDkv8DT+O/gQlZlstvmuuXqsv1aOgX3f1KACWsRY/Wm2/Xr8fYyu4V4G6H4B/WrMWw3Co+7To4Y/2foXK0AtC9iusu796TlA/uTknNAiXsO0Cf5SnJgh1YcW9Y5GptKi58i5bWmRKmKlFJi5B8FEPdL8cW6ax1PXQMxCG4/MrMXIRIFMMrrlTqLwOZlN2CNKfqyOR99nRKFW/QZvIkZx0fqCaBHyUiMaKuqXsyEdN0OKoBlN+26LaYvYtCbLG2EHpETU2tE9Bvx5hy0dVGP5ok7vNcdhOQW7EEVKCNFIOBkQJEnMnpNH1ggIOipIgjBjlQP85Zteihi1Xwuv6zqi94F0SZPsO8bVlue5TXkTbliEIOlwEwavqwKNRuWkrj8RVMo6oXgVB1SFubvjOQTE7D0XN9VjxTxlH0xZfTWhAX0GPgZfaoMXsWjW3zXUoCgo8lQu2okDZ0nc+Alg7FtHXw235qgqV7flY4iB3QTLF4VBRGupAXTlY57cyqB1cZSEXpDzoLcf77QOKkiCIQW1lykc5oH62EQSq7yD0ULShL3McPgejNeJ0KBNetghFIJQgNOOoRHsQ7PdoJgi+K/suJcP6fDwUB/0e3eVN5uTbVWbkStxjSo1itniVOhwuZ+hKg9R5CUPbjlUIaxz2uT6nMDubmL1q//lxNtUGh3LhUYfvVj0s9xTbozCl3ZNkn4JlpT/Glu9JzaE7II3m2+LwUzfMzz5IWSgoYKAoCcKIUQ4AlRzEKAfkeAc5UMeqL0iqB7q9GPVg+LNM/4FrvG/tf6oeBE4sNsSUM+UEyZKexu+yJ7Z1SK7wN2zrPQCCZzakOotBHI4Vc6/7cPUNeKz0jxL/4B4Fn9V524q6Pl635ateWFb6yR4Bpi2yRwDwO1dhdF+MXgVlLqdfYXS9nlDUVv9Z5ytQ1+vzIxYBkmEwSEdgcrzfHqDQSUHEKgehBIFavbatulu3oCaUA9/eA5d6kIogxPQf6NedikAEQfCFL0GISfp9dzNK2YvQ19X7HPsRRuhLX0KsmqCODVcThuMdq+s2ONUGT0XBB7G+bKvzzrk+CoTj+dr6FHTfjS8ot6qQdLvUeg7gswsScZ3brzC05aksFBQYUJQEYcQoB+T1nqgHMTsXhY0P7z/wUQ9I25EEwUdFkCYIPtuqxkIyyfclEK5So74Qjj7BtduQa5cjSaXCWasvCZea4LzuWOW3+HLOjVEUXP4olQCorah7KBCUegHUVAP7Sr9rNd9lz9qroN2LVVXQ74u4b+9dkCz3Hass5IbSk5AfipIgiFjlwLribuk7GI0dXR5d81q88SAIlG3TWJetsPFx/QdRsSQkCM33TLsEwUdFaPZiqIfW5byaXjBLodTmqz0C0WqCUzGIUBSc2875xhqhKJD2bCtRvgqESzVwXQ+3F3Vas+7L9DtbN8ZrFyTielPhiFMWCgpMKEqCMHJWDuj4wtUDl/2c1IPh+HwIQuoV/ZQEQSYeP/+ScKoSrp8nWIVo9jRoaoBjtT9lb4HvCr3vTkcN5cJ7ld5PUYhG3Z62wtyqokBd9+1TANKqCty+BwB+Ow8xVIV6LFo8Uf0KZDyeykJuSEleCikKQnlqgmhLOSDHM5QDNb70vQd1zGaCoD8bDlLuZOSL2D4EV1IdW0qUclcjDvqsmnideBxkX1tBd+xy5OoX8DrhmPAf25/gi6Q7Hjl9R5zMTPmLURSCxguqCpT6Ityr4H22Qu1658pCQYEBRUkQhrRyoM+RVg50mzHKARWfy6YvOeDNqY/1IwekfQtBCGlQljxNOQS+KoI0yspEQSqk3iXJV03whksR8F3hd9gX8afYc6kEvgpEgKpgOlMhwJ7/ScmeyoJ2nXO+QiMe/f5r9+NSFnJDSvJSSFEYyve1IHyUA4CnHIzm6AsHur+hT/N16o+PUg9C7Y/s6detakSAeuCldgSoBz4r9hyC0PDhaFL2LWVxPjPhMqPYVX7fMiPv55G4YXmSS42kYD23AISa4LIneW4C0FhxFt/tyBGP87oGcoXfY3cg8rwLi6pAnqWgjCW+zGL7FGyr7pQ9m6rQUAki7WEmOR9fs/kDaGVBsW+PR5mvNx2ui8fZP+FSFhKriAWTgaIkCENaOdDnkCvfnuqBZN9BiD3XnFj1YDi+2/4Dco7loDQKOTUqU9ddSJFQS/cHxJ5h0OdSoxF8V9/Fz0vQVpNTqAG59ydE7Xg0sgeoK+Su+T59Co7aetqeSyUQUBVcOxIB9l4F3Z4ynqEq1K435gPqTkZcVaE2pnHqs01ZqH9gc5WF3DAgCJ2k7QJvlKcmCJ+eA0AlCCblwEYQ2u47IGPwTt5dMfipB7QPez9A2wTBdZIyZaNrguACpXq4bPiqCJwYUmMSSYPvWQkxJy+z4ekjdnXepSbwYkisKIT0KCgfpupqsa+iwPLJeQZWVYIx3uf8BvqLNu4e2u5X0GIazXcpC7aYncpCQYEBRUkQhrRyQF4XVg5CfMQ2JtNz2m1OJn20eAaCyUZqgsCBr4rgW2bEgS+JaLthmYMcSIO3UiB4kvJMDI4zExrj49UK525HjZVzh09XvT+F1IqCvtpO2KzbaJzMTN2Xr0/KH2BWCag+Bdt4rk9dVQDkzlUY2TTtgsTwGduvMLJhUhbqRMFH7cgJ5ZyE/FCUBEHYlAPqzc9RDmwLDi7lYGTXFGOIj7CVfbtPfVU6Vj2grrsUDUBN6CifsQSBgu2+9ZgoHyE7GbV5qnJoDI3xIg3b7fucFLjUBGffQJBPV62+YyWDg9T9CQQkFAVrzwAF774KT5/kh7RrpSlSVWh8kRB19hxVQXIXJIZPqZ2QGspC3Yen2lFQYEJREoThUg5Yq9nCygE9x88HJ05/tUG+9yAoLsbKuwRB0ImRC74EgbThilu4D4Hy4foqonzEbpsaAidpEChvaoN4SCgBLhsSfQOuE5g5MbniiD07gfQb2Z9AwlNRaMB1NkBQ3E2fSfoUlLgDVQWA3VtAqwSe6khov0LNRkMViFUWiJ4EZ1y5ISV5KaQoCBP11M4666zxavro39KlS61zLr30UixduhTz58/HU57yFHzzm98M9s9RDvTxbSgHA4uPkR/rdUecvFV3/Wd774E+h/bRTKK942KUF9kIAumDsOkiCLEKgsmvbU7IgWkpVIQUPnIoNSpQEdLb4FzZ15FATeDN8VtFJ30EKAoNuD7MXQoB5VOiT2Hg+pJx+KXGS5yroKy2O75wGTadK/iajYYqQPn1PWMhNK4cUC+pSPHPA6588pFHHsHJJ5+MzTffHBtttBGOPPJI3HvvvdJPpHNMFEkAgN133x2//e1vx/++973vGcdee+21eMUrXoHjjjsOP/3pT3HEEUfgiCOOwE033RTsn7uVaQw5GL7WJAc+ifzIh3WXNofN8DmOEhsidtVHJV5eZJqjx60TBB2+iTrpx7OnQG+M5vjlJN4hOwm1cbJyyIq+k5iExDFBRCSscdezHIgDASLhSrY5ZMWbnFB2GXH5l1R5EgXCL7Wi2iAKEg3Nns+DTvwZ5MK1HWxIY3NICZKtDIlR7tNI9APJgtfWqQVW2PLJ0047DV/72tdw6aWX4tvf/jZ+85vf4CUveUmH0abBxJUbrbfeeli8eDFr7Ic//GE8//nPx//7f/8PAPCOd7wDV1xxBT72sY/hE5/4hLdvnRzokC4r4tgM+Q4JKldi+PVtTKb9uBPoWPWAjo0xpwWCIFFiRCGkzKiNZmXWnAQJ/iQRACm4SnWCmosdDcxifjybmFl+OY3MvqVHoz/e2O1RfRt9KTuMhmYA8eVH2v2ytkq1zaGuS5Ug1e0ym5uHU7iHn818aoo3ONf85koWUsYVYteUT65cuRKf+cxncPHFF+M5z3kOAOCCCy7Arrvuih/84AfYd999o+PNBfm9SyLxq1/9Cttuuy2e9KQn4ZWvfCXuvvtu49jrrrsOBx98sPLaIYccguuuuy7Yf4P8a2ReVxaANMrB6DVljsMPd1WfM0f9ubldJofcqH546oEztsjyImoO4E8QQmKTKDGi/LhUWM52pyEqQyo1w1VqlIoAhJGV+F1GglQAz21QpeyySo4cSgBt17HywYmFKDvy30qVWrVop/QoertSMBuaY1UFUqlwfVkx59j8juwocxwr/KayJo6yoEzx9AuVMJB+TV/oI/JGlTLlWmbUIlatWqX8W7NmjXGsKZ+8/vrr8dhjjyn549KlS/HEJz4xKn/MERNFEvbZZx9ceOGFuPzyy3H++efjjjvuwLOf/Wz88Y9/JMevWLECW2+9tfLa1ltvjRUrVlj9rFmzpvFGA/yTZ27PQchZB74kxEUOyPidhIImB/79DfYaf1ZsqLzLi0b3YJ1DnIHAIQgNPwkIAgVOo7LEKrurzIi0K6Ai0A3j8aRgNp60LEEkqAQ49gTm4Zw0ZMPV3Fit+wuxzREjQp5EgfQdkLCzdmziEIXYMxVGdvQ5thIkrl9Ov4Ieh69dQ6lPyBkLMecs1O0Y/eaCFnoSlixZgkWLFo3/nXPOOWQotnxyxYoVmDt3LjbZZBNlDid/7BsmqtzoBS94wfj/99xzT+yzzz7Yfvvt8S//8i847rjjxPycc845OPvss8lrnBKaFGVF1GvUznicRN/lR6K0iOMrZOciMr6OyosoOyEEgUIbCoLJjmsMJ+ULURFCELKLlBRyKllKcYox167ITkhCfkJ2O2LF7yoBokpTBgN7WREnFk7ZkOdZCiMbAGbskPE75lC+Kb8Nu9oYsozJUcbFKMlhlyApY5h2becnYEgYfM5YGL60rnQp8gRnxcYsxD333IOFCxeOf543bx45zpZPbrDBBsnjzAUTpSTo2GSTTfBnf/ZnuO2228jrixcvbnSj33vvvc6ehjPOOAMrV64c/7vnnnsAuMt/fMuKOE3OPsqBTengrs5LlRb5EoSQ+LjqQc4EgXyeCRQEOhY30ZBSCFKVK4WgLQKTG3hlPWlWHxtqAsNPiJpA2mGsnLMamVMoCoQNEUWBsp2y/Mh31yCuquA9h+FbsrlZSlnQ1AXrPTFKpMgdkTJAXTlJ8Q8AFi5cqPwzkQQd9Xxy8eLFePTRR/Hggw8qYzj5Y9+Q37tEEA899BBuv/12bLPNNuT15cuX46qrrlJeu+KKK7B8+XKr3Xnz5jXeaCOY/l5DyorqYCXJDEWUl+jT82xjQkqLqNdCeg/I+BznFFBzhmPaIQgcAhNaYiRR+x86JkRFkCIjrIPkJjC5zw1BOwFRcCXQhK+g/gXSN8OOxI5HAI8oOMcwk3WH7yCiQLwWvOuSVK+CZ9LMLkGiyILN7miebte3Z0Gz41WG5CJoBSzU88lly5Zh/fXXV/LHW2+9FXfffbczf+wbJqrc6P/+3/+Lww47DNtvvz1+85vf4Mwzz8ScOXPwile8AgBw9NFH4wlPeMK4Bu3v/u7vcMABB+ADH/gADj30UHzxi1/Ej3/8Y3zqU58K8q//fdquD39u/rGm2K2IY5d6jVMiNHwtvrRoOI+TADNiTNB7ANBJKCuxDyAwKQkCL57uVv/FxnRYajSbIFYKxNjpKKwkZ2DfUQjhZUecHY9YOylpMZL3yRrjKHvi7kAEhJUf1V5jlx8B9nIdagy1A1IjnkFzDhB2aBpgLgWqfwGbSoHI0qWBYrdOFLi7IQ1fcpQh1WOsj8mRLKSMy9OuLZ9ctGgRjjvuOJx++unYbLPNsHDhQrz2ta/F8uXLJ2pnI2DCSML//u//4hWveAXuv/9+bLnllnjWs56FH/zgB9hyyy0BAHfffTeman/Q++23Hy6++GK89a1vxZvf/GbsvPPO+PKXv4w99tgjOAZOwi5xQjLlixoXnrC7x4SQAzrGNOSAPS+RekD5a5MgUAjpQ+CQCGrdtc1SpJSHp00q2eBsJSpxerPRNiMxZyX4nBiJBBuAe1tUQEuW/fsT2GPaIgpAWLJO2SLvI5Co1P2bkv76GG6vgn5fIf0KwPDDc9o1JuC5GnoWhtP8TnAe/mjuSSCfWQEJVz75oQ99CFNTUzjyyCOxZs0aHHLIITjvvPM6jloeg6ryPKO+oIFVq1Zh0aJFeO+/PIgNNhyWHrVJDqSUA/68NOSAGsOJEXCrB9Q8ssxFiCCEkhhX/wHXv6SCwCn90UkCxw41LnQMZ1cj0rZ+b6HPJNQ2sXLeiLti2CGS0oZ/oTFkTKG2ia+fxjOhxmi2uM9Et8WKiRzDeE6Btjkx8sYw/FPJIuv+ibRBHyfln7RNjNFtMZ4bPY/hf5oxhmObnNO0XQX4J5uTa/5X/ekRbPO378HKlSuVkukuMMqhfnvem7Bwg/lpfGR0v33CRPcktI2RUqbW6vO3MR0Qr9XB3co0tOfA3T8Q3pTMUQ+CFA6h5mRyHngnGYf2H3RJEChIEQTSdsKSJsl5LNtCK+sSZyRII+iU5NS2GWUCVH9AaH9CSCMzieD6fnUMeV4DawyzTyGgV4B3HoSQf9K24QvS4Z83j/pw1myZegZ8exYYDc7DaYYG59DtU3MsNSrIEoUkJITUVqZAmHpAjePOa9oJTTwpf5zksOkrxB+nvIicx0zQdYRuPd12MpxyB5+UMVEILTXqY4lQrgglAKG7JaUkHPQ8mUbmUNv0vNBnF/jBHUIUuPMo/xxCpYOswQ2dF/iB7yIKJtuuxmkA5KnBrp2YAHonoxyJQp3EpPhX4I2J6knIARxiMBznfo37d91maVGcP07ZDjWPGBdQXjQcx5gn1KDMjZPTg8CNoe1G5ZQqAtdW0nktx5kSoecVhPYlhM9zNzBz/YU2VbfayEyNGwwapSncHgUAYWcpAPamXsIW2ZzM7FNQ5plq5fUY9D6A+oeiq1chaN5AHcNoQCb9cZqbyXm1OLUGZ9Y5CzVbdaIwm89JKPBDIQmCaLMhmbIflXSHJsEspYJbNsPwx1zhb7P/gPIH5EkQKHBtNWwzbXEgSiQyVFcmDaymY3Je4MFq3KQ5pS0y2Q6dl44okOO4MUg2NAPa/USQFUYMjefAIQvseYwYOGSBss8hC4R91m5IBlu5n5OQynaBPwpJEEaoagDIlRRRr4VuZ8qdO2nkgBrnU3IVQhBCexAof/xnKNeHINmsTIHTsMwlCFJbqLJtce+R4ZO7Qi+5exHLFjNp55x6zFUTGra4agK1St6wzVsl58Rg2lY0lCgM4/IkFIYkvXGPUtukUuO486R2QBrZaigUBmUh9DnUbXG2TaXsU+oGU7kw7oZExaDHUVBgQSEJgtATpxzIATVXkhxQr4WSA6NPodIi49yE6gFlL1Q9MM1NSRAoSBIEE0J3NCJtFYXAC/xkn1GSwyUhHKLASOxNPoNLdSgwiQJAvK8425NytvGk7okYRxIFoF1VgbwnD7LgW4JExUqV+5BxMcgClcyb4uBum9qIy6MUyUYWDOPIJusckDKuHO+3ByhPTRhUjwz1GvcwRNNuRS77trnqz+6Tkk2x0T45STIzVsbORaO5TZ/NeQ2fjN2LKFtGnxkQBAoxBCF1+VDqMiPO1qTSyJlwpNy9yGQ/dOchEsQfRmqf3AZdbhyh9rn3ro+jx1DxM1awqDgMuxiFnNRMxsE5MdkQB29VzjAvJg5lHvXlRvgMvU9ip6PRbkjOHZEKChwoSoIgWCU4GfQbDF+TUw6GcznJNjWPGBdYWjQc555rWoEOfU7ceNsgCJI9CDFlRqFg32cHiXgXhIOL4Pp8eKy8Jwa77IipKLDAKdMxxNZ6j4JHvCyVhFsCxVnN59oz9SoQ84bxepYgUfaolX+ffgXdfmyDM2AvAQptcq774KgL1BdN1xgkJDE53m8PUEiCMLjEgBorWVJknpuWHPjN1cYkJgdAXFIeQ2gk+w9Mfrnxccak7kPgxiYNbqKf8pyFvoImE0Ri3wnBYOw0ZBgnTRQasZl6FGKIAsAgAVxC0SyBGtoKSNC59lKQhRCSlZosmOzFNjnXfdjs13yQjc4FBQ4UkiAISp10jQH6Rw5iiIHRb88IQu7qQRuJrzRBiFERciEhBTS4CXuMmiBNFEJhigPQ3pOhzb+WmLl9CkMfiVWFYBLEnMvtmdDuy6osALWEPGOyQPkwNSYb1AXyzIWOkTKuHO+3DygkQRg+Z5b0jRwM58opB0D/yAEwOQQhlxKjgoIcQSXT3CTe1ASdRFWQ2iaV8CFa9mOy10UJUn2sk3z0jCzU59bnU+VOBQUOFJIgiLZ3KTLPlSUGw/mFHHBjNtqccIKQu4oQU2o0G1UJ/so8r+SoF2oCIFp6xI2nS6IA8FSF4bgJJAvshD9GlbCUCdVtSvQt6PdiIiU5NjCnjCvH++0BCkkQBjfRNY3NiRxQxMBvPjEughwMx+ZNEGLIgWl+GwQhFl3sZtQ1YohIW2An5sytSrODNFGIjqdDogAwyor4RCi47GfkR7oECeiOLNRtmsp6clQX6n5McRcUWFBIgiCatfvuMabXuHOHr88+5cA4P7IhOKfyIpPvFD0IXTUqe933BK36cw4K80UXDcO+EFcTgDSKQqiaYEASogC0Xn5kjCeVqqCN7YwsjGy6DmUzzZcuE+KqCzY/Odbop4wrx/vtAQpJEIZfch8+3yvJjVAO/IgFMdZjFb2r0iKj79itUoXLi4A0CkIbBMEHMQTBx2YfyERfELvLUTRR4MbZ4Y5HsUQBAF9VkCYKgDsxB+TJwmgsk7w05sck59xSIsP9eJMFU0wx6kLdl8lPQYEFhSQIIvXZBsPXeSvLfv59ymGo+cS4lsqKgHZKi3xsxsbkc/5BilX8FI3KbZVCRc/vqTKRCilKk+Lnh/cneMGDKACGlfCY0iNyfoI+BcBdpmSIyUoWIkqQGjZt/QqcmCK2cDWOldg+lRNTjLpgjHNg/kLtEinjyvF+e4BCEoQRvfLekmownN8dOTDOj1AOTGNTlBaZ7LZVXmQa2xZB8FElYpPsFCpCLJLY9LinFD0ESWwmUBNi/Xv1J3iQD/FmZuN8ZvmRFwGg75Mem6gESYvfbzvYRMpCLFmo2zCt5KdUF+pjTcSkoMCCQhIEoSeDXfYamP37JNfUfIOvlsgBkKa0CODfA5cc+Mz3KS8yjc+RIJiQ4mRln5KivhCHVEjRv2BK6GPViBQnMZuIAsBPoLsmCsNYw1WF4XzZpmYypshV/JidkEbzvWKqxxXSpNyw26G6YPI/NdXcjjEHpIwrx/vtAQpJEIZfSQ31WpxqYI5BXjUA8iQHJrspyIEpLh8bKfoPbHZJX9T8BEm/r90k8xPFNZtgSmhTrPx7wWNF3Es5iS1nMhAFPS7y0DXD/KGN8PIj4z1wFQhLUj4cyyxB0nx52WWShar2YexUFnzi8lIHYucHqAuAuxypoMCCQhIEoSeFXasGQxvtlBTZY6DGtkcOjDEkKC3ytZGivMh3rA9BSLGLkpEkRaoIPpAgWpMK46p5i70JJjUBQBJFIab0yEiUJBqaAX75EadUBgIlSLEr+KbYEpAF4/yQVXzJUqT6/LqNWHUBMJcj5bjbT9ndKDsUkiCMWGLgb4OaH0cMjDF4JMU+DclGGy32HXjbjSQYqcqLfMemIgipzkNosxdBolQpB5LhlYwbFYK4Ff7Y3gRv+JQIJSIKALGaHksUDDb86vd9yoo8S5A0f14lSCN/zO1e+b0ZHj0Ppth8knKvZD+WcDjUhbrtcuJyQQAKSRAEb3ejNMRgaKO9kiJvG5kqBybbqUqLTHH4P/vuCYIJEmNTqQg5JO2TDq/zAyLVhKEN/raoImQlQY+CyYaVKADhibPlPgCDqgC4S5AM/oIScs2fVxmRrcG5pdiU8W2qC5zYyonLBUwUkiAMkQZaD8Lg04hser3NfgOrjUTKAeB3L6lKi0xxpFIPbOPbVBBM430JQioVQcJuH8mHxIq9X5Ifn6B7EQWPOnxvBUWCKABEku/RpzCyE1PulKoEyRLbcGwaZaFhO4AsNGwIlEhZyYJuW6RZmiAMpSehIACFJAhCTxhjzzSwvZ6DamCyM0nkQCq+XMqLgHZ7EHzH+xKEoiLkCQk1wZcokPDsTwCa7xMpogAQyXGb5UejsQBLVTDF4UUsQpqbAf5OSFzbxsQ7oG/BRBbqMfooA1bbAc3Ouh0TmTF9EXaJwUB9dtK2C7xRSIIwciEGpmttlxSZbADpyooAv/uRIAcmOxLkwGTbNN5HPfC1bYJE3EbbvqqFABlISShiTgx2IaU6IGLbswnaS30wlR35rH6bbAsQheG1+PIjgHh/+ibjUqqCYTynBMkan0CpjxdR8ulbsJ03EKIu1MeHqgu6z3LicoEQCkkQhJ7MpOoz8LWTUjUYjs9bObDF0nZpESCjHviOlyIIEludpuxD8H69bHsaDd/tUCV2S/LuT+ig9AigSUgsUbDF6L1VKtB+CRLhs/UyJMv4oFIkPUbfch/JciSTnXLichq7E45CEgQxMPTc+K/2xxODoR3D+A7IgVTinZIcADIExhRPSvXANt6HINiStNitTm32JfoQUsNXXcipvMl3u9IUpy+HQqQ/ATASBdKnhSgAvETZO3aPPoVRjICfqmDsVSDGJytBcsQ4HC+gLGj2JciCd4z1OEN3Rqrb1u2HqhQFBUwUkpAQdGJJjzURA387Bhs9UA1s9nMiBzY7OZUXATIEQUrNkFAQbHa8k3ihsxFySaZD4FtCJHVmgpydeKJgiwWgf7/GRNmTKACGpDWRqmD0afIrWIJEj0+YiBvsO3dE0uNxkI6GndDdhxp+DfdElhJpn/S+dnJBOXE5OxSSIAiTUmZTEnxUA9+EHijkwGm/x+TANt72cZiyZMgXNoIgpSL0OYnvO2JPYJ6x41nnL2nfp/zIQhQAIklGd6rC0E7CEiSv8e2TBav9LtSFuv26D1svgavh2WSnoICJQhISImUD8tCOYXxHxAAo5EDxkRlBkLIfUpKUepVfTF1IbD9HpGwmHo6X6U3w9hvQnwAYEnlfogDElx8BSVWFkV+gkIXs1AVTrPoXlKvh2WSHspUDSk9CdigkQRCm97dvKZHt9a6IgdWWp2+bn67IQYitrtQD25yuCIJvSRLQbR9CTr0Ok4I2+hhE+xMAv0ReoKE55B5SqwpO3573RsWULVnw8eFSF7RrycuR6nNM9us+Um0tWjDRKCQhIXJrQLba6lA1sMbVkXJgsyVFDkJ8SPUfhPgISQClCIL1GWa4o1GOCkMrSbzgTkcA/RzFiIIFXRIFgEhQgSBVAeCThWBVAchPWQDiVuxhSfKtSbunLen+BX183YetJCkXDKbSxZXj/fYAhSQIYmpQdVZKFGSrZ6qBzU+XygEgpx6EzPHtPwiNS8qHb6Oy1Xemtsw+/JLVEEicZ9CmD1lb6XY8mrElRxQAIjFGWPmR0VbqEiSgPWVB829MvgG/w88sPup+jM9EnxNiKwVhqM8pjbsFASgkIREkiQFQVAMTulQOgG7JAeCvHoT4kVRCQhqVQ/oBRO9xgvsRRgjZbch/td3cYCzZnyB5hgLgl3hbiQIgoypYy4ZkS5C8/CdQFug5QuqCxb+3ImCZE2RLkOCw5uSCQcLdjXK83x6gkARBmHoSghJ5QcVgOGdyVAOrH0HlALAkuy2UFtnmSKoHIXMkexBC/NvQdfIeFHOAghNSPtT1+QchOxF1SRRsfrzPUrD4CVYVgKQlSKH+pZQF+5weqwvcmE39BdyYGzGU5t0CPxSSkAghxADwX01vixjY5vgSAyCMHNhX1LtVDmzzclYPbPMk78eGoBKnEHVB0M9sgjQZ8e1PsPoJmdNCM7M1NklVAYB4CRIgtIIeoSz4zGHELaouaH5Yz4aIrRWSY4shR8JQdjfKDoUkCMK8u5FlTuBKehulRK55k0YOgHaUg9B5IeqBzVdbc4CwnYzaKvMpRCAc0v0PomVPtvImWzOzb7NxQJO1yw8gqypQ9kZxk7GnUBYAz8Q/ZE4LpT11P5qvSvviaaXhWY/d1JOgx1BQwEAhCYkgnSjnoBjYfKUgQpIlRTZ70spBqK+c1YMYX5IEwYY2VYRJJBYhB4pZ7QWoCeH22iMKgN/qfEgiPJoXpCoAXiVItthFlQXAmfgP7Qn2LfjEzlEXiDg6L0kKjT1HwlB2N8oOhSQIYgp0UimtFgznBdoUXnnPQTUItdcmObDNCyEHob5s86TvK/Q05TaT80lM9ttGW2oCEE4UADqpDiEKVl8h5UcWXy5VYXhNrgQJMPxNxDQ4U/OCehBkS5GssccShhBSRcUYolj4qAwFBQ4UkpAIbRID19997sTA6W9CyYFtnmvNo00lQJog2BBKEKRVhFDYY5RLpF2QVgWC4whUE1LEH3SOQiBRAOj3QkhTs2ueZAmSK/6ghNs2L4QsWOaJqwtA/Cp9YsLgtMnZWjUXlJ6E7FBIgiAGqMgPVmcSH5Do2uy6ErSgVfweEAOXzT6QA6Bd9SB0XmiSmUJBSHLfs6zUaATpVXz3PFmiYE0sLZAmCrYYrfMsSbNtXkwJ0nBeJmQBCCtF8p6XkDDYEn/NH5sw6HEy42/YLWclFHiikIREyKWMyDXP5tMWJ9AuOQi9B6CQgzbnAWE9CDZMclJeYEdoKVNojwJgUHwCV7yjVIUQf30nCwAr8Zd8Zpx7GM41EAabukDFE1JCZJlnJROw3EOOhGEq4TkJOd5vD1BIgiBCdjcazmuXGIQqBkBeqoHNbigxcM3NiRzYfIbOc81NQRBiSEBfVIQ2S41GSHHycttqgisWwPw7CSEKQ7tpVAVTrCG9CqN5QGZkgbAb3OQMGBP/ttWF4VxG/wIg3vRM+uSWJWnXdSJSUOBCIQmJEKoWDK9b7CZI0oGwLT5jfKYgBkC/yAHQvnoQMzdkByMXnO+vlsuMYtAnxSO4wdZlt+WyI5ddc5yWJBppiIIt1tAVcpfP1smC025AkzMQkfgLEAYtJmvyDiTdJYn06VASuMpFDqgGg2Rx5Xi/fUAhCYKYGhh2N4ogBcDsUAxi7ALh5MBNgvpDDmLmplAPOLat8zroC5itvQg6umh8jiEKZpuOpL3l8qOhXTtBM86N8ZmQLAAOdSFU6TDM5TwHMuZQwlCPyaf+H0hOGEif3F6GkjQXMFBIQiKElhAB6VbZuyAGQDeqAZCm3yB2borSItfcVMQCCN/m1GU7qgSpAxWhYAapCEZMkzBgT6BTlR+Z/IaWSo19Ap2QBZPt2L6FkJisSTYczyJxSdJwbiBh0GPy6Dkg/bpIV04YDJr3K2m7wBuFJAhiMKjIBCWGFLjmh5YRAZzk0Xq5d6qBa+6kkYOUc2PVgxiCkMt2pwVhiOlPiCEgrrKcKKIAJOlVAMwJfxdkwWU7tG+BHZMprlB1IWZuaMMwINfH4PDb8K0oCaWRt8CNQhISIbSvwDV3eD1NkuzyHaMYxNpOpRrE+o4hB675KRWArghCDAFwXY99D6UiLi7EEJuolfmYpDpirmt+LFEAwlboo/oUgGBVYRR3qBIS5TcxWQASqgvUfKa6MLTttysRuySJiEusLImIK4qs5IbBVEIloZCiEBSSIAjj7kYJSQGQLzGIva8YYsCZnzLJTqUcpJ6fsv8gJUGIRVrb3Un8KXY4GttO1JsAxBEFwJ10J+lTAKwJu8s3h+AAjtVwIJ2yAHj3LQAy6kJQbDGEwTE/hjAM5wupDERs3Kbr0shbwEEhCYkQkzwPx+RZRgSkJT1dEgOJ+V0pB23MT9V/IHI90n+BPGJ3JUpNFAB70pyy/MjqO4YsjPynUBYAhwLA61sAEhOGCBI1tB1OGMj5sSv9NpVBj42Ir089CWV3o/xQSIIgplCRiVTXpIATQ0rFgGM/ps/ANd/lPzYBBdIqBy4bXZIDCftdE4ScFY7USFk2JDM/HVFwzeeUHwEOVQFIUoLknC+kLAzHtKwusOwL9C+Mx/iqBLGEQ6gsCfAnDaUnocAThSQkQs4lRCz/kcSDk1jPZtWAE4PEM5x0guBCnxP4SUFsyVOXRIHlP6JXweXfufrumD/2D4QltOhYXXDa9yAzBhvc5zP0Ed7HQM+P3LnIlzSUnoQCT0zUUzvnnHOw9957Y+ONN8ZWW22FI444Arfeeqt1zoUXXojBYKD8mz9/fpD/UU8ClTyPdj4y7YA0OmPBeNYCKuWftH9gRgkxn5pr91H3Q15j3IPtGeg2bP45MZhgmw8M/2hcyoFr5Z8Tgw2x9+Cab3sfcOyPfCS9zojBha5JTA6oJ2rkdceXq2s+x787hrQxOuc7yiBGn5xG2D401/mPuYfRfKuNyBicpSCjBM9gwxVj/dshzP5A+We1QV5zf8E5n7PDhnv+lPU+nfc4NaX+C7jHgiE4+eSBBx7YyB9POumkjiJOg4lSEr797W/j5JNPxt57743HH38cb37zm/G85z0P//3f/40FCxYY5y1cuFD55Q8E/nhSKwVDH5ExtOAD6F4xkLDBYdOplYu2bEgcjpZcIWghBgkC0GXT8ggSzcupV+s5NtqIETCvqA/HCKgKQHS/AmBXFmw2uDGYbLB2y2HujGT0Edm/UI8zWmEAwlQGhw3e/BaUhpyQkrx42uXmkyeccALe/va3j3/ecMMNxULOARNFEi6//HLl5wsvvBBbbbUVrr/+euy///7GeYPBAIsXL44PwLZKnwEpAOKbjjl+OPeSAzHg2EldUiRlg2MnlhxI+GDdh0hynn6FfxJUhBFS7lQ09iFQdgRYElMI1MKDV35ki8PZqwCAU4I09GEnPUM/kWQBCCct3FIkoDPC4EykOXG6moPh2ctA2GidNFBKQ8EY3Hxyww03lMkfM8VEv0tWrlwJANhss82s4x566CFsv/32WLJkCQ4//HDcfPPN0b6ly4ckSog4ZUT0dbcfnzKi0FKieizG6x42zM8svqSoHksbNmJKi4B+EQSJA9NmQxmRNFKXHXFtcHYpSV1+xImDXYIkUIbEKUWyghmHsVTIVeYDwFUuxInVqyQpNFaGDZ+yJInSpGTlSblBL5eS/gdg1apVyr81a9awQjPlk1/4whewxRZbYI899sAZZ5yBhx9+WPaZdIyJUhLqmJ6exute9zo885nPxB577GEct8suu+Czn/0s9txzT6xcuRLvf//7sd9+++Hmm2/GdtttR85Zs2aN8sZatWoVAHcCbIPECj4gU0LE9RVbRsSxwYlFKrFsQzVo0w5L0Wnr+bdEENpSKqQgQXjaUAG4ECnpYdyPq+xn5CvpSjyY6kZmyoLVjqC6MBwTpjCwGqoZpVfR26oybPiqDENf8UoDacdDaciRNLSxBeqSJUuU188880ycddZZ1rmmfPKoo47C9ttvj2233RY33ngj3vjGN+LWW2/FZZddJh5/V5hYknDyySfjpptuwve+9z3ruOXLl2P58uXjn/fbbz/suuuu+OQnP4l3vOMd5JxzzjkHZ599ttVuLuVDHD9cXxJlRBw7bSbjEr0GUvG0STAkyAHXV58UBNkx+dT/SvUEtNFbwI8lnihwfLVGFjwSdFs83JIqmw0lnphYhAmDyZc0YRj6cZQlGey0RRp0OyHlSbMR99xzDxYuXDj+ed68ec45pnzyxBNPHP//U57yFGyzzTY46KCDcPvtt2OnnXaSC7pDTGS50SmnnIKvf/3ruOaaa4xqgAnrr78+nva0p+G2224zjjnjjDOwcuXK8b977rkHwExZB/UhpSuLbZUPSZUQSZURmUur+GUzseU3PuVEbcTDKQca2XKOaVE94JTstEkQcllNL3CDVc4jWHokUSolUYI09MX42hW4L2dpTs0Ga1ekiHKk4RjZkiTOLklSZUlipUktlieRdjjxdgk9Pul/GG5UU//nIgk++eQ+++wDANb8sW/I8F0SjqqqcMopp+BLX/oSrr76auy4447eNtauXYuf//zn2GabbYxj5s2b13ijmcBp1ufUpru2pJT0xU3uOM3HHNVAKp6+KQdcO1K2OO8hri8ptFqeVUhEaxBLuoWIAgd9JApDf1LPUY68uMdwJGd3IitFADkJM6sUhpN8M76oJfpI2HYKSITkkzfccAMAWPPHvmGiyo1OPvlkXHzxxfjKV76CjTfeGCtWrAAALFq0CBtssAEA4Oijj8YTnvAEnHPOOQCAt7/97dh3333x5Cc/GQ8++CDe97734a677sLxxx/v7Z+bpHOQWxkR0F6PgbStNomBpC3R313bpKanCkKbZKNNMsaFVMkR259YGZRc6RFg/x1Llx8N/YWXILFj8rg3qy2psihOKRIwk3Rbn7fdn04UyGfALM3JviyJsNUXopCS1PjadeWTt99+Oy6++GK88IUvxOabb44bb7wRp512Gvbff3/sueeeKW6hE0wUSTj//PMBAAceeKDy+gUXXIBjjz0WAHD33Xdjqrb11wMPPIATTjgBK1aswKabboply5bh2muvxW677SYSU5t9BVx/bZMCoN3EGZAjBkCexIdrS1I5kEyg2+pB8PInen/51f7mmNyz/QkSBcCeTPP9yZCFoT/H+QrAzJeAEFkA4slQCsIwHBeTxPs1PQOZkgYgrHmZssUgIAUqXPnk3LlzceWVV+Lcc8/F6tWrsWTJEhx55JF461vf2kG06TCoqtzP6c4fq1atwqJFi/CVa+/Fgo3MpUcAL2kD5FQCoN+kgGsL6Dcx4NprWzng+pQkB0CeqobfOHcyzn7+jI9odlxMkiBprxtbmcbPjYtDMgXvceiT8T7jkkzOe5YbFzdFYT1/wfd/B/FL/s5XPbQaTzj4FVi5cqW1ZLoNjHKoX1/1RSxckOYwslWrH8YTDnp5FvfbJ0yUkpAj2lYJAOYKM9encCIvvYLcNjGQtidO9DJNwr3GdRCbJHJUEUaQVBPYPpmKgqQ6wVEVfHwC7vcSy5aHsjD0GbeKP4pr6FOu1MppT0hhGI5jrNQD6mo9Q2Ww+Q1SGgx+g+I32OKoDUOfgWVKBQUaCkkQBLe5mIMuVAIfe10l3lyBNGdiIG1Pkhj4+JUeJ/6MOxrXBaTPSpBM7KXt8ZN2OaIw8itRgjSKbYToMxaAmS8WBllwxedbjuSy50sYnPH5bqsKiJIG63uA4ZdqfmaVKBnsTVRPAhL2JEzWPj2toZCEhPAh6oUU0PD5s845kU9hj0sOUvjuQj1I4jfjxL8v6IIocO2xV+4FV9t97HFjZDU5A97qgivGLgiDbs9mU3SVnumX2i3J+Gwk+xo87LGIQ0maCxgoJEEQnN2NhuO6IQQ+NrtKkAF5tQDox33PRnIAyMeYAn1uWNYhndSngDzxmAyyMPTtqS4A+RMGqRg7IA0AszzJy6+w2gA0n3eO5UbcJCrUdoE3CklIiCQJYgJCAPSDFPjY7TpJTWGzy7Iin7FdEqgU95MCKbY/7UtSD/CefRqb8iVIHN/sxBn+ZGHoP74caeg7HWFw2ZRWGYZj8yANgOE5mUprpMuUDDYLClwoJEEQnIPBgP4QAh+7XZMCoNvk1MduCmLg498nhlRJd69incUlST7Ew6cpWrr0yM+mn6owHCujLNTtSpGFoX/ZcqShf3/CMPTfncrgspuaNNj8R5UpGWJgEwfKZo4r64OBmeRI2C7wRiEJCeGVDPaIEPja7ZoU9NFulyVFvuNzeF55jO3PSl2K5DuVXa+SHU9VYWi3K1VDtsl5JgbZcqRhDP6EaRhDApUB6J40AL0iDsMYZu9iR0E4CkkQxAAV68uhb4TA1/Ykk4KUtrtWDXzHetvOIOaiIISha6KQ1i6/BGkEqUTZ264HYQgqRwK8CMMwDnmVwWW3c9IA9Io4DGMYWH/OAdVgkCyuHO+3DygkISF8yACQR8Lla9tXGMyBFORkOxUx8I0jF3LgbTuTpL9PKsIIKc9MyIUoAPKqwiiO4fg06gLHdiuEAUimMgxj6Z402Gx7lfMA+RIHSxwFBTYUkiCIqYHsqcXj8ZkQAiCdSgDkk3imtu9DDFLH0ldyEDI+G9sJmpZHSNm8nIttnwR9ZBvoF1nwtp2KMADJVIZhLN2TBl/bORMHwIM85Hh2wmAqXVw53m8PUEhCQuSUmIbYT6kSAHklnL4+fO3nRAxaGZ+S2Ib8bpMSp/6u0PmqCalW/Ue2gTRJ9Mi+TwnS0HY6sgDIqwvD8WGEYRiPXFnSMJZMSQMgpjYMx7dLHGzxeJOHggILCkkQBLcnIWQlMWVCDeRFCEJ8pLYf4qPvxCDIR2b3kPqLsc8EYYTUZUcAP5EH/BWLVCVIQ9vpyEI9Hm5MKQnDMJ50ZUnDeMJJg09vB8t+B8RhOCe+v8AUjy0mnTyYyESXqNZlUalsF/ijkISESE0GQn30nRDk7CM3YtDWnBzvo61nNdsQUnaUUrEY2QfSlCAN7YeRhZCYuHG1SRiGMXVLGrzq8g32XT5SE4fhnIhtS8dG5MhDQYENhSQIQvqcBN22L0Iq8HJM1nP240sKgJbIY1tkIkNy0NacEBUhZT/CCDkm8aE+AL/fS1tkYegjPWHwLb3i+vDaxWccU0QvA9BKedIwtvyIg8uHiOowNsYrWzLF2SWqwVSyuHK83z6gkISEmCQyAOSbqIf6CfWVWi0Yz8s0OQZa/L1mPGe2ow2i0JafMELipy6M4hrOSaMu1H2M5+WgMgDeyfYwroCV+q6IA9A9eQCC1IeCAhMKSRAEtycByJsMAHknjm37ylUtiJmX+3Nv9Z6CfE3eF26bCTzgV/7QhqoQ7qdddWE8L1OVYTyvJbUByIQ4AP0iDzmurJfdjbJDIQkJEZqgh76VJzVJb5PoAO2RAmByiUGovzafR8y8IF8tlBqNkHK7UilfoaQEaI8s+PsKVxeG89LGGKsyDOcwfbWkNgDdEgeOLykVxeXLdmBYOXG5IASFJAiC25MAtEsEgH4kiF34CyEEQPtxxszty++iP/MmT0UYIXSnozaJQqi/ELIw8gWkVxeG8+IJA9AuaRjOa1FtAFolDkAi8mA7AThAeXD5Kycu53e/fUAhCQnRNhEA2k8Iu/AZk2i3TQqA/iS/wOwgP3E+wwhCmyrCCH1I3Ef+gHaS97o/X5+x6sKMz3QJ/HhucKxhPqXUBiA/4gC0TB6A1glEQYEJhSQIYoC0JxLP+Gk/CezKbxeEAOgXKYj229V7onfEYvZ8ycYQBSDsOXflEwgnKCF+Q0qShvMCE/hAlSHKZ6DaAORBHIBuyAPLb0DfA+Uzx91+yu5G+aGQhIToW0Ie67dL330jBBLze/se6RmxGM6dPQRhhJhD1tpWFUY+gTiyEOK7bYVhZr5MaRIQXp7k4zsb4gB0Rh6AhATCVU5TehIKAlBIgiB8ehKA7pK8PvsGuiMEYxsdJarRvjv+vfX1ucWii1KjEdpsYJb03RVZ6NJ3aB/DcG54aRIQq4zkQxyASPIABDcUAxkTCKB5zznW6A8G6eLK8X57gEISEqLLVflJ8B9DBoDuCUEW8zv+Hcba6Pr5DW3MPhVhhBg1Aehvwl73HeI/psRn6FtOZRjOb0dpMPn3iSFoe8/6/FDVYTxYXn0AuiUQXP8FBToKSRCEzzkJQCZJbAYxAIUQiNroOTGQshE/P/5LtUsVYYRYNSEmUZeMIab0aYQuCINEDNKkYWijP8RhOF9edQA8/s4j1AcgLYEAAkhEjjX6CXsSsrzfHqCQhITIIXHNKY5YIgDkcy9Sdibp9ythJ5c4CuQhRVaAcMISqy5IxBGrMgxjiCMNQxtyJUqKnYjGaN9YJM4FyJ1AAO2QiIICCoUkCMK3JwHIJ0kE5D5EciEDQF5Jp1gs5dm0YGcyVIQRJHoTYkuPRnEA8b+nWHVDQl2oxyEVS2g8MavsMzbiVvrHdhKpDr7xxJYtAS0QCKAzEuEiFV2gWlePkcp2gT8KSUiISU0KJUjACLndm+Rqy6T+/rN8RhmRg0mGROkRkA9ZqMcygkRJUkxMcvHIqw0zttpXHaTicR2qJaFAAHmRCKD0JBSEoZAEQQzg/6EnudoombzlSASAPBNUcVsT/rxyjGloS+5LNCcVYQTJnY4kVAVAniwA+RGY2JhSkQYgjDgMbaVTHQA58gAEEBqBEiagRRIBBBGJHM8NKOck5IdCEhJBOkmQrifMlQQA+SaRSexlSghytycf22QThBFyJAqAXGIOyKsdI0iVJY3tCSkNgCxxAGRVh6E9GeUBkCUQQDcqBOAmEYAwkQDKWQkF3igkQRBd9STokCQAQJqkJ+cENIU9IG8y1Qd7KWyW8qI4SCXkY3sJyMIIOZEGQDY+SeIAyJKHoT2ZsiVAlkAA7ZKIoT1ZIgEEkokcS/QH4BOeENsF3igkIRH6kPyPMBtJQEq7fXieqWymsJsuTnmCkLOKMEKKA9YkVQVArrFYsZmI0IwgTRoAeeIA9IM8zNiVUyCA7knE0B4vW+2UTBQUrEMhCYLwPSdhhD4l/0B/ksvkdsvz7andNF+UfSAII6QiCoB8g6SkugDIKwxju8KkAZAnDkC75AEIJxBDu3IlTABvhxvpcqax3czIBJdYtIkKU8niyvF++4BCEhIhVeIPpE1GUu6l3FvbPXzevX3WSW2nW0XrE0EYIQVRANKTBUD2fdIWaQDyJQ5AGvIAdEMghrblej4athMoEmPbicjE0Hb/PqcKukUhCYKYWseDQ5A6yehrYteK/R4/+2KfYz+txN5HgjBCKqIApCMLQDrCAKQjDUC7xGFsP5HyMLafSIEY209UyjRjP40iAaQlE0AcofAhF22hGgySxZXj/fYBhSQkQhuJQxsnKE6Mj/L7mIU+0tff9pkgjJCSKABpyQKQljAAaUkDkI44jO0LNg2T9oUbiRv2BXcUou2nO2PA5wCv1IQCSPc3WDC5KCRBEAP4725Un9sW2vLVmp+WErXyO+qDn/a+BCeBIIyQmigAsmcZGH0k6Ato+EhU7qP4SFT6o/hIVK6j+EhUuqP4SFC73/SRbnV/7CNg+52Y/okczw0o5yTkh0ISEmESE8q2fQHtJ2IT/Swn+t7aXSGbJIIwQhtEYewrsbow9tMCaQDaIQ5A+lV7xVfCEibFTwtEAmivdr/N1X1fYtH253JB/1FIgiBCdzfSbbSNTnx2kGTNmmc7a3y2L51PIjmoQ3onIae/FtQFxV9LpAFIX+bT8JcJgRj7bJlIAHL32WYzcMgKt4RaEaJcpEa1LotKZbvAH4UkJECXbL0r310mT53d8yz8PXfvu5ua2kknBzraJgtA+4QBSN8PQPpsaYVe8dnSar3iM2HjsNFnByvrIQ2xXRCLGd+lL6GAj0ISBCGhJIzsdI2uk6Kun0HX/nOIoWv/wxi6/0Lr+m+hS7RZgqT4TdwsbPXdQj+A0XcHBGLsuwMiAbRT72/03VG5TsxOO1IEI8ca/dKTkB8KSRBGDonVCDklN7k8lxJHE3nF0j0pAPL62+kaqXcPYsXQIWkYx9AheQDaL/EhY2i57Kfhv+PdfGJKVnIgGCOU8xIKuCgkQRCSH4y5Jik5JZQjlJjcyC0eIB9CUEeuf3e5oIsyJDKOlhqFOWizF8CFNnYsYsWReOtPdhyBq8dtN51zIUk0cjw3oJyTkB8KSRBG7klG11/uNpTYwpF/fPkRghFy/5vNETmoCzpyIg4jpDyILARdr8RTCE2ecyQXI3TZW8JBLn+zBfmjkARBpEo2+vQH3ZdY+xIn0LdY8yUDOgo5kEEu6gKFtncY8kVXfQBc5EgqRsih9McEyfr3VKpGjrv9lN2N8kMhCYKQalxuG32MeYS+xt7fuPNIrkJQSEFatLm9aCxyKcvhIJfSHQ5yKu+xQTJh7BPhKCjwRSEJPUPXXwJSmJT7ACbtXvJJjmJQCEH36GJ7USn0iUTU0capvSkglQjn1NAeg6530uoKZXej/FBIgiD6qiRwMKn3BUz2vQGTk/ibUAhBf9Bn4lBHl9t2SiM2yc3p9yedCObYDN8nHwX9RyEJPUdOH9BtYvbed94JR0oUMjCZ6Hpr0dRo80TdLtCn0h1ftLX63Kffd0qUnoT8UEiCICZZSfBFeQ40ZnOS70IhAQV15LYzUJvIdXed1EidyOX6numiFKZCKb8pcKOQhAlGrh+IfUJJ6uNRkv+CFOj6YK+cMSllN9LocjV5Nr4PfVEhYU9CIUVBKCRBEEVJSI+StHeHkuwX9BE57sPfN7S90j0ppKSO3MpdcounIE8UklCgoCThk4GS0BcUxKGvu9ZMAnLfiWYSSUwOKD0J+YH9l/ib3/wmZRyi+PjHP44ddtgB8+fPxz777IMf/vCH1vGXXnopli5divnz5+MpT3kKvvnNbwZ6nsag5/8KZDEYVJ38KygoyA+jJKjtfwWyGG3V2e9/5X3BgW8+OWlgk4Tdd98dF198ccpYRHDJJZfg9NNPx5lnnomf/OQneOpTn4pDDjkEv/vd78jx1157LV7xilfguOOOw09/+lMcccQROOKII3DTTTe1HHlBVyjJekFBwSSjEJCCPqAaDLIiRb75ZFc46KCDcNlllxmv//73v8eTnvSkINuDqqpYmcx5552HN77xjXj+85+PT37yk9hss82CHKbGPvvsg7333hsf+9jHAADT09NYsmQJXvva1+JNb3pTY/zLXvYyrF69Gl//+tfHr+27777Ya6+98IlPfILlc9WqVVi0aBF+8tOfYeONN5a5EQGUJLWgoP8Y8D6iCwoKMkZupWZ//OMf8dSn/TlWrlyJhQsXdhrLKIf62U9/kiyHCrlf33yyK0xNTWFqagpvectbcPbZZzeu33vvvdh2222xdu1af9vcgX/7t3+LG2+8Effffz922203fO1rX/N2lhqPPvoorr/+ehx88MHj16ampnDwwQfjuuuuI+dcd911yngAOOSQQ4zjbeiqtKSsYhcUFBQUFOSLrkrN+qQC5XS/Iflklzj//PNx7rnn4sUvfjFWr14tZtercXnHHXfE1VdfjY997GN4yUtegl133RXrraea+MlPfiIWnC9+//vfY+3atdh6662V17feemvccsst5JwVK1aQ41esWGH0s2bNGqxZs2b886pVqyKiLigoKCgoKCgoSA09X5s3bx7mzZvXGBeST3aJww8/HM961rNw+OGHY99998VXvvKV4BKjOrx3N7rrrrtw2WWXYdNNN8Xhhx/eIAmzAeeccw4p6QyqqpQGFBQUiKI0GBYUFEgjx8+VYU9Cot2N1tldsmSJ8vqZZ56Js846K4nPtrHrrrviRz/6EV7xildg7733xiWXXNKolPGFV4b/6U9/Gq9//etx8MEH4+abb8aWW24Z5VwaW2yxBebMmYN7771Xef3ee+/F4sWLyTmLFy/2Gg8AZ5xxBk4//fTxz6tWrWq88QoKCgoKCgoKCnioqgGqKhFJWGf3nnvuUXoSKBUBCMsnc8CiRYvwjW98A2eccQZe+MIX4r3vfS+OOuqoYHtskvD85z8fP/zhD/Gxj30MRx99dLDDlJg7dy6WLVuGq666CkcccQSAYaPJVVddhVNOOYWcs3z5clx11VV43eteN37tiiuuwPLly41+TPJUOUwtDjnWSBYUFBQU5IdUyeRswWx9fgsXLmQ1Lofkk11hoKkvg8EA73nPe7DXXnvh+OOPx9VXXx1sm00S1q5dixtvvBHbbbddsLM2cPrpp+OYY47B05/+dDzjGc/Aueeei9WrV+PVr341AODoo4/GE57wBJxzzjkAgL/7u7/DAQccgA984AM49NBD8cUvfhE//vGP8alPfarL25iVmESCVYhPQUFB15itCWFB3zCFir+fjrdtX7jyyVxg2qT05S9/OZYuXTomOSFgk4Qrrrgi2EmbeNnLXob77rsPb3vb27BixQrstddeuPzyy8fNJ3fffTempmbeLPvttx8uvvhivPWtb8Wb3/xm7Lzzzvjyl7+MPfbYw9v3sCeh3weS5X7SZd/QFfEp5KSgID+UZH0ykC6RbROTcA9p4conc8E111xjPJZgr732wvXXX49vfOMbQbbZ5yQUmDHa4/fGn1yPjTfeqOtwJhqFxHSHQjy6QY4NhrMBJaHvDpORhOeNh/74R/z5056S1TkJ1//0JmyU6JyEh/74Ryx72h5Z3G+fMPu2JkqI3HoSJjGpa1upKaRkBqHv7Ul8Hxb0ByXZj0dJ2uOR2+dgbvEU5IlCEiYYXRKWSfkAkiYls5F0cN+Hk/KeKWgHJfk3oyT1NMpnTN5Iechb+d2HoZAEQQwwXVa61yE1QenrH3zs+yPX37cEXO+Zvv7OC8Iwm0nAbE3yZ+vfeBf3PVufdYEfCknoOdoiJbklp5IkpE8fliG/79x+d6Ew/c779PsraGLSycCkJ/yT/Pc3yfeWI4qSkB8KSRBEGz0JXb3RJ7nsJvZ3lvuHj8/vLqffCxfU7y/338lsxaQQgklK/Cfpb2VS7qWN+5iUZ1WQFoUk9AwpSEgXHxZSpCOHpDbkd5LrB7Tr95LD8+agEIfu0WdC0FcS0Nf3eF/jBvobe45xFyUhPxSSIIhBlaYnIXVi1ufSndDn3XWy6/PMc/pw6zOJ0J95Ts91EtAnUtAnEtCn92lfYu1LnEC/Yi2YPBSSIIhUpUaSxCNnwtHmh6HvM+0y+eU801y+SEzPNUfyMHquuTy7viJncpA7Gcj9vZdzfCW2cFTVIMu/25Rx5Xi/fUAhCcKQIgqpPmRy3l0n5334cycVue8MRD2/XIhD/dl1/Zz6ghy/cHMkBLm9n3KLBygx+SDHv7uCyUYhCYIYCB5eLUE2UnzQ5Vjek2PpTm5lObZnlFMzfNfEoagLduSSpORECHJ6r+QSS4mjiVz+doC0tf8xKD0J+aGQBGFIEIVqIPNmzqn0J5eV+FwO9uI8j7YS5py2FtWfS1ekoagLM8ghucmBFHT9Pujafw4xdO4/i7+F7mMomD0oJEEQo8bl2MQmhmh0RTC6JBUpEskc+gBsz6CN5DkH8pADaRigmrVfzF0lRV2Sgi5/17PRd6f33Nn7u/vfc46faUVJyA+FJCRATN1/FwRDglh0SSq4z1s6weySSHRJILrcXrR+320ShtlWhtRF8tQFMZgtJ93OGp+dvG9nh8+C2YlCEgRRP0wt9I+4ixN1fYhF20pF22SiTSLRNoFosy+k7WbytkuzJvVLuu0kq21i0Obvre33yETfW+vvy8l8lnVfOX6GFSUhPxSSkAhtrqy3We/fNqFoe7W+zRX6tglEm43CbZOG0b21SRYm7UunzUSsLXLQ1u9o0vy06aut9135HRUU+KOQBEHUD1PzTVbaPLW3rXp/LqGIJRNtEYk2dyxqqx+gLeLQFmloU12YJKLQRqLWBjFo4/dRfHj4aOV9VXywfdR+Hzl+dlVIeE5ChvfbBxSSkAhtrO63sfVnGyU6LjKRWpGQ+vBoo8ynjX6ANpqF29g9qA11YRKIQupELjU5SP38i32H/eTvn/7a7/uzLygoJEEQg6oaJ7y+iW3q1f2UPQCpG4c5ikQMkUh9EFnqEqbUxCE1aUhNGFKThT4ThZRJRkpy0NfEro/11mnfI8V2w3bC5z1di3s6w8+saQySxZXj/fYBhSQkQsra/ZRJecrSnZTlOrbnnaqcKVUJU+7EISVpSEkYUpKFPhKFdLJ+GnLQtwS7d3Z7VubRO7uJnm9JfgtSopAEQQzW8WDA74syVe1+KjKRikikWnFPRSBSkYe2iEPupCHVTkKpyEKfiEKKhKUv5KBPyWUSm0l+9/14pn15nkCa5L/sblTgi0ISEmFEFlzoA5lIoUj4/sGmUiFMzzQ38pCCOKQmDdJkAZAvo5qNRKEPBKEPCXf29npABnK3B8g/x9TJf0GBJApJkEQFYJR0MpPMrsiETxLcNomQVCFyJw+SxCE30pBCYZBWF9reOnXSkDM5yD0BFb1X4UQ263vNmExJE4CU95pj03NVJdzdKMP77QMKSUgFbk+CIJmQJBJdkghJAiFdwiRNHiSJg7TakIo05EoWJJWPXFf2JL8oJQlCjklkjjEB0r/DWWArUxKQ6z0WFNRRSIIg6uckAMxkiEMmhIiEFImQLGeSIhBS6oOk8iBFHKTUBimlQVJhyCUmYPKJQo4EYZITejE7Qr+38ox4kCICud2bHo//yUzpUSFlf0tBCApJSAixMwZcRKJlEtGGCtEVeZAsW9KfU9ekQar8JwWJyYUslPIjOyaRHOQUC5AXKZjEZzOJJCC3BYmCyUEhCYIYrOvNH4HzhytSqtMCiZBQIXIhD12pDlJqQwrSIFWWFBtLTmRBIpZcvrxlEpF4gpBL0plLHEA+SeKkPRMJMpDLvaSII8cSpdKTkB8KSUgIiR1+kpOIFgmERAmTBHlIpTp0pTZIkAZpwpADccklQS8YIofEPgcb2SSNOfw+Ip/FpBCBHGIoKKBQSIIkPHsSUpOIrglErPoQqzy0rTqkUBtiSUNXhEFKXeiSKEioGzmQlfgEpnsFIWZ+Fgl1x0lk1/OBbglBDvHn9h7q+nOJQjknIT8UkpAQsSpA7C4/yQhES+QhtmwpR+LQNmnIiTDE+O/Cdz2G2dqjEEsQ+kwOonx3nVD2OKGOVQe6TMb77LuggEIhCZKoKjWxdiR0MUl8KgLRhvqQgjx0RRzaLlGq33tXhKGvZKGrL9EufXdZgtBVotpXcjAb77krdWA2EoHSk5Df/fYBhSSkRERDcVcEokv1gSIPuRMHSaWhTZVBiujEHKTXNlmISdZno5oQoyKEPuc+EovQ5KOrxH42EYJcEvI2/JYkuCAFCkkQhPc5CYEJdQoC0Yn60CPiENMYzf3Ql1IZ2lQYYpP2EJ8jv33x2UeEEoQuEvVOfHaRBPaIFPSJEPSNIIb/TvQY8kOFZpyStgv8UUhCQgQn8xHlPKGJvDR56AtxaJs0tNHP0IXCEKWIBCbuXagKMeSk7ZKj8ASmXYLQm3ktJ4R9Ij+hpKA3v4ue+EuVYBfMXhSSIIhBVbFrxtsmEG2Th74Qh1C1ITiBD1QZdJ9eJCVSYWgree9L4j7JisIkE4Q2E7Y+PA8g7N4mmRD0wVcoESg9Cfndbx9QSEJChJ4LEFzWE5BgS5KH3IlDSrVBgjSkJgyhTc+xMYaoLiHEJPcV/jZ9tfmFmHuin32y2Obzy5wU5J6kt0vG2vFTUGBDIQmSqKaH/0awJC0h23sGJfSCfQ9ZE4cW1QZf0pBaZeiCMORIFtpUMCZRTQhREbJO9DNOHHNWQkJIQe4qTc5+2iID+v3kuGVqhXJOQm4oJCElTCVFPSUPWROHFtUG3wS7TZUhKCEPKEcKTeJzTeBzOPSsb8g5Ofadkys5yFUtmLREvY33S1dkoKAgBoUkCIK9u5HtkDXDnE7JQ4bEoQ21IUeVITd1ITSuNlSF1EQhVzISllj43Ue2CXLiZG9SSE4bakGuyXr6Z+uPVt6HpSchid1JRyEJCRGWpPupDyGNt96JfYbEoQ3S0LbKwLmHXNWFtsjCJCTxfUeOBCE3cjAJxCC3hH02EoI2+zoKCigUkiCIwbqKuhFMf+Bi5CGx6pATcchBaYhRGXIgDDHqQkqykJooAH5kxAeT0JsQc2ia23ZehCI3ctBnYpBb0p4bIUj+Xou0n+NiSOlJyA+FJCSE7/ah3uTBgzgM7fupDtHEwVPRsNn2beqNJg3CKkOuhCElWUilKqQuP2pDscgFKcuM+pxgJyUqGRGD7BSYRL+jPhOCNkqRCgpMKCRBEszdjSTIQy7EIaXa0Clp8CAMw3j4KkMoYUiRRKckC6lLkFKWBvXVdspSg5TJRy5Jdl/JQS7EIBfbKUlBLoTA91lPV/afc8B0lS6uHO+3DygkISV8+ws86vJzIQ4p1Ya2SIP3zkmCZUk+hCFUXegjWUhBFFKu+PdRTcilzCjZ2B6SgxyIQR+TYL/nxkcfn0VJhgskUUiCINgnLvv0F2RKHJKpDR2QhpQqQw6EIYQscOwOx1fJSpC6JgqliXkGWST9HSdgOcSaAzHom91UpCCH5+BDCEpPQn732wcUkpAQXg3EPSMOfSYNyVQGJmHwaXqWLEcK6VvgEoWhf1lVwUfdyIEo9ElN8FERuk76c0jGuow1VfNx1wlxn0hBDu9BLiEoyXCBJApJkERVgdWTwC3nyZE49IQ0pFAZpAhDanVBshTJS7HwJAvSyXcORGHSMIkEoS/KQQrVIInC0rHNLklBnwhBOSchv/vtAwpJSAmPnoTciEMvSEPLKkMQYUhQjtRlKZJkCVIS3wlspkAK4tHll2CXiXeXpUVpkt4eEKgOV+D7QAq49mLKhYzjSjJcIIhCEiRRVbwklpnot0EccicNXaoMIoQhQTlSylIkrrLQharQh6S+DyVH3FKjLtWTrpK2SSIHuSfIKdSC3O9ZWiHwIsiV/eccoKdQ0rYL/FFIQkr4bKM5Sjqlki+uPeHkUPo+vHbd4a7ed5Q4o6rc7wMMyQK3b4HbNNwVfFQFaUVhUpL63JF7Ap5C5ZBGFwShkIP27HVFDkpiXBCLQhIEMcC0OengnhnQkcqQu8IQVJKUI1kQ7lvg9iykUlKky4+6IAoF6TEJBEE6tqIcNDEJpCB3QjB63/k2xLeB6WEWlcx2gT8KSUgAdmNwYuLA3oI1U9IQnfQyy5E6L0VquQxJMsn2KT/KtfRoEkiHdB1yF6vvXSR0XZCX2aIaSPcY5HqfkqQgFSEoKAhFIQmSGBXUEclQMHHgJPqxfQABp0RzSIM9QWYQFWmVgbGKz7UlShgSqQuSyoIEWWCTGA+fkipQ26SjC3DK2DpZfZdMoDKNi5Ow5UoMclULCimYAZt8rvOZY4Nz2d0oP+T5TRaAO++8E8cddxx23HFHbLDBBthpp51w5pln4tFHH7XOO/DAAzEYDJR/J510UlwwI7JQ/0dgUE03/jltkf6mm/9If5Xyj2XLgOGRJzP/OPdnBcenK3bNr92f45l62LI9g+C4XLYYX7WcZzWKy+2Pf4+cuDiQ8scF9zlI2Wobkicst60gtE0QRp9sEnFxSyi4/lw+fWKXsDWy47I1DTdB4Niqf/NI2rLZm65m/sXYqsdkjcvxtT96T9X/cfyVRDkNOPnnnXfe2cg1B4MBfvCDH3QYuRsToyTccsstmJ6exic/+Uk8+clPxk033YQTTjgBq1evxvvf/37r3BNOOAFvf/vbxz9vuOGGQTHUk8DGSiKztMi5whtaohS6Us8tE2IoDUGlSRFlSZI7EHFsidbzM0qRJMuQfPozRFb4BcuPuIqCVGIrZSvH8qXWk/9MCYJETFJlRW2XALVdStRmTJKNxmIxCZUO+frKsam5r7sb+eSfV155JXbffffxz5tvvnm6wAQwMSTh+c9/Pp7//OePf37Sk56EW2+9Feeff76TJGy44YZYvHixaDyshNhRWiRaotQhaYgqTeqKMEQm1JwyF6lG5xRlSK57kyIKrnhE/QnZme3ILRmXKh1qkxy0To5aTMT7SAxyIwWs95AgASmIg0/+ufnmm4vnmykx0d+GK1euxGabbeYc94UvfAFbbLEF9thjD5xxxhl4+OGHwxxaSmakSotYJTwhJUqkL5nyJN/SJCOESpJ4vtzlSBw7rvuu23FCsAzJPSa+xIp7X6x4Wi49KkiLVhNbTmlKDwmC676kSnc4dqbhLidqKx5O2U+9fMhEEKTKhzhfxyGlQy4/lC9ueVVX0OOT/tcmTPnni170Imy11VZ41rOeha9+9autxhSCiVESdNx222346Ec/6lQRjjrqKGy//fbYdtttceONN+KNb3wjbr31Vlx22WXGOWvWrMGaNWvGP69atao5iLVy71laxGiIzkppCFQZePfUosLQkrog1eTMKUPKUVWQUBRcmK2qhFTDstQYpw1BghA7pi1ykNvqOqfHoI1Y2lILJlEpyJEIdA09X5s3bx7mzZsn6oPKPzfaaCN84AMfwDOf+UxMTU3h3/7t33DEEUfgy1/+Ml70oheJ+pfEoKryFqTe9KY34b3vfa91zC9+8QssXbp0/POvf/1rHHDAATjwwAPxj//4j17+rr76ahx00EG47bbbsNNOO5FjzjrrLJx99tmN13/7rX/CwgXDfgZnvTUjeXAmGIyablaSIhKrgA3OB6fzmcTHKvLMGHZk7pfzBSrw+2PE4vyyl3gfMfxwfInEKvH7Y8UikUS1QxLaWrFvJdaMlINcbAC85mOnnwkiBm2RAo4f1/3Un8fqh1bhL5+9JVauXImFCxe6jSfEqlWrsGjRIvzrd+/Dgo3SxDK6Xx1nnnkmzjrrLHJO6vzz6KOPxh133IHvfve77hvoCNmThPvuuw/333+/dcyTnvQkzJ07FwDwm9/8BgceeCD23XdfXHjhhZia8lvJW716NTbaaCNcfvnlOOSQQ8gxlJKwZMkShSTo6A1p4Jzg60rAJGwIJHGtEIZcyAIjFleiOElEQSY5b+f31heSIEIA2lpNz4Ag5KIctKEa5HIvEr0FEiv4OZICHbOVJNxzzz3K/dqUhNT558c//nG8853vxG9/+1vPu2kP2Zcbbbnllthyyyb7o/DrX/8af/EXf4Fly5bhggsu8CYIAHDDDTcAALbZZhvjGOObanp6+A8ANN/OUh3P8qShDccOShK7JwWUFEmUJfmUJEk0PbvKkSTOXnDtimT7wGc3OUfshsQtQZIoqZI4T8GGNkp9ctydKBRt3EesjzbIAcBJmPux6i9DhNLGIGGjL2pB16SgEUOO26Gm3KZ1nd2FCxeySVHq/POGG26w5po5IHuSwMWvf/1rHHjggdh+++3x/ve/H/fdd9/42qiT/Ne//jUOOugg/NM//ROe8Yxn4Pbbb8fFF1+MF77whdh8881x44034rTTTsP++++PPffcMy6gae3jtWvSINHPENnLEHqYmyhhCOxfkOhd4JIFICLJZm6d6upXiCEKQx/2BDo2iZfoCUgdo5SNWEicj5BLmVHKGHJQD9pQH3JQDbpWDHJQC1onBQXJwMk/P/e5z2Hu3Ll42tOeBgC47LLL8NnPfta7JL5tTAxJuOKKK3Dbbbfhtttuw3bbbadcG1VUPfbYY7j11lvHuxfNnTsXV155Jc4991ysXr0aS5YswZFHHom3vvWtYUHUtxTQk6yWSUPnKkOuCkOb6kLkmQtRyoIrhkhVQaKp2ZnEu8gKQ4FxITrGCVAT2iAA1vkSSWfi5L1rcuCykUNJUdfEIPoZZqAWpCYF5ZyENODknwDwjne8A3fddRfWW289LF26FJdccgn+8i//Ml1gAsi+J6EPGNXT/fabF9A9CZyyCYc0ZS29aKGfwTo/dR9D6vpygR6LmOcTW7ce/buN7FVI3afg9J+4t6D7+bHJV6T/jhP0rv13SRBSr9pL7FAUE39s83Hq/oK+kwJbDA8/tAp/dcAWWfUkXPLt+7Fhop6Ehx9ahZcdsHkW99snTIySkAXqe/jXEwPOCnyM0iC93aqvyiDYxxC7rWpQmY5Hj0XQyjrz2YauWOegKnStKKRUAyZZTSgEwZZAd3xvCZPzSVYNYhP3LolBSlIAqPfGPRG8YHajkIRUsCWevqSBUBmsiauDNEj2MliTYlcPQkhC3lY5UspSpEQNzhJkIbRXgRN7zkShQB45E4SU6kHXCXaMctClahBbThRTShRDDLpWCyR6J3JBX8uNJhmFJAiiftKv10q/izR4qAxBiTVXJZBWGGJX8JmEIaW60IWywLmv0F2QOKpCaFNzaqIQg5RqQJcERaJp2Ww7XfKRK0HocvW/K+Ug5T0XYuDnl+Pb+v7NvCehID8UkpAIMSv9XqQhpgFauPk5qqRJijBEqAshOyN1rSxEqQqBOyDFEgUgnOBY1YyEZUMpS45i5sbsXhKVaCcsxUkaV0flRV3N7YocRCXJHRGDXMuI4smOfX5OqBJugVp2egpDIQmSMPQkRO9cZEuuY1QGj7Ik37KiqJKkhP0LtiS1M7IQsXVqVNIdUX6Usk8hJVEo6B6TRhBSKQCTRg666jNIpRh0pRbEkIK635I0F3BQSEIqWJLVKNIgpDL4JtgSJUlR5zAkUhek+xZSk4WQFfooNaOjPoWYEp1Udgt4iN2tJ8huhv0HXRCLVOQgVUlRjqpBF8QgFSlw+c0N0xXvDIxQ2wX+KCRBElVFJ5DOFfuIEiGuyhBaliTYw9C5uiBditQBWUhWgmTzmbBPwQYrKUrUn1AIxhAxK/Y5+UzVf9DFSnxu5CBVSVGqVfYUPQapyoi4fQW+PuvxlqS5gINCElLBmtjzSUMbhKHuU7QkKZQwcNUFMp4wsgBErMZHkgXpfoWo2vxAVcF5qrYplohYQ8uOUiX7fSp1SkUCkqy6R/YKUOhCPbDNTdWU3BdykBsx6KK/IJQYON8fhrk59iqU3Y3yQyEJggjf3YhXmpSEMAAKaeiiJIk1z3M71eDnhvbJQooSpOheBeHyo5hmZhtSEIUUBKMLFSLFzkYpSn6CVYLAhDy38qIU6kHbcbatGuRUSpSO4NhsBv4uSqJc4IlCEhIhuGE4tJch5lyGEWkI7WGwlCSJldMI9C6k6FvIgSyENjbHlB9JEwUbZlOZT4EK6TKjtsuLCjkI8NcT1cCoCgX2SoSWEbmVDcPrGaqeFQadlDMWmFFIgiSmp8mEO7jngFmWFLxbklTTc1fqAjFvUshCyI5ESVbHDaqCq0/BhNAyqbbLjmZrb0KwUtBymVFo2UqQrxYT79DSor6Tg74TA5u/nNSCkigX+KKQhFRIkHCbroWTkPimZ3HCILXC3iOy4K0qAObkPUJVkCw/Cm0sbpsoSCMXcmEjb20mCm0SBBeMK7gtJvptqgezkRwUYkBcMzVdm6d0hmkk3N0ojdmJRyEJkqh33dQTFmYPAKAlrgGEQbfJ3rUokjCIlSMx1IUgskDE0QlZkC5BCtwutS2iMIy9JdUjAJOsCrQFadIhrVi0WWIkTRCkS4vaJAfSJUVtqgbysZvnhBCDVE3XBQU6CklIBelV+sg+htS7JLWpLgQ3Osc0OUuVx0iXIEX0KgT1KQTufCRJFEyQVhNyUQXagvTqvXSzcg4Eoa05QB6lRcYkVbgEKAfVoM1diUL6C+Tv12yvK5TdjfJDIQmSqKbpJNDWOBy605BREQgoSYolDG2pCyGNzgFNzj5x285ZaLUEKUBVCCo/yoAoFDUhH7SlIuRMEHJQD6TJS1vKQVvkQLoBuWvFILx0ynytoIBCIQmpkCjxBnwS/ICSJE7ckupC6lKkgCZnaWUhRQlSiKogloxHbJFKzglI0o3Ep0U1YbagLRVB2o+3/5bKd9pSD7pWDnIoKZJUDbomBkAoCfL30xWKkpAfCkmQhKknwVoqZEhiQxSGtkqSWiI5IT0IQavtCZQFv6S7HVUhtPxIaotUawJvUTsky47aQFtkRDJBbguSZUb2ZDu9GiC5qt+1etC1chBiqw3VoOtSIukyopIoF/iikIRU4KxgA+mS77ofk8Ig2fAs0exsjCu8b0FSWZAgCyElSG2pCpJ9Cm0QhZDdjoJstVT21CWCynwkk2fBpF6KILRVkuSrHuRKDiSVg0lSDdpQDEKIwXTgdsEpMV0NksWV4/32AYUkSKKappNjW0+CL2GISb4bPiZIXWhBWXCShRZKkCRVBamVe0mi4AvJRL2NpL8NHylOWm76kPvClbQlqSCYIEUQJNWDNkqL2lAOimrAt+VbRlSS5IIQFJKQEobk2JhQCxGG2aQuZKUsSJcgSfYqCCkK3r0DnkRBssnaV02QRI69DG3E453cttCo3EaJkxRBaKPsSYoctKEcSKkGkk3IbTQgSxGDoS3/Z9IVSk9CfigkQRL13Y2AmSTP0l9gTKhTE4bM1YXWycJojo9KINSvYL6HsF6FToiCYI9CKyv6GSbxfUfoaccSPnLsQZAiCKnJQZCPzJSDHFWD1MTAdK1PpKAgfxSSkBKmJC+0JCnVbkOehCGJupALWXCRtsQlSFLlR77N3mKKgmfpkQlSMfmWNrWhruQGyVX+lPZ9SUhXPQht9B/kph70nRzkRgxMtkJKiULUh65QlIT8UEiCJPR3+Cg5sW0r6lOS1OGKvVTpzawjC4lVBak+BdFmZg+ENDJL+ihICym1JqRR2ct+YoLg239QyME6+7OMHPgQg6Ed/n2VJLkgBIUkpASVaJq2KbXU6zvtZFCO5LQziWTBp2cgoaog1acg1g+QuJFZalVfzE6P1QQxVUBqld8zHokyI6mSpD6UF/mSoUkkB30gBrbXKWLgW5LkmtMVqsqursTaLvBHIQmSmGbsbsRJck2EIbThOQd1IZTUdEAW2DX9vj0DAaqC71apEkQBoBUCrzp+IaKQUwLu28eQU9+DFBnoAm30IXDHpuw/6LN60AU56LNqIEEMfO2kSr4LJhuFJEhC/8ukEl3fRN9FGDhNxNLqQspSpC6UhYQlSLG9Cr5bpXbR0OxtW0BRkOpNyCmR7yva2NFIR8qzECQIQh/Ki1KWFnWhHKQkBymJgemaBDEwxzLwVv/aQMq4crzfPqCQBGlQCbmUMiChUkioC65SpBiy0IKy0GYJkmSvggRRMN5P5Cq+t22PRuYumolTKhgpbUuckSBVCiRh22v1X6DESMJ2SoKQUj1IWVqUu3Lg1SNgee/EqgapiUFBgS8KSZCE/hdLJZOhhIHT8OxDOgLVBV6in7DJWYAsdFGCJNGrkLRPwYMoeK++G2xTCDk/gRtLaWBuDz7vD/8SnviyIZ+xEgRBwrZE70HbpUW5kAOJkqJcyol8iMFwPP1Mc6zRTxlXjvfbBxSSIA2BhJxMVqXLkQLVBa9SJEeTc+tlSG2XIPn0KsSWH0n0KXgSBcBH8SCeacL+BK+xPkRjgrZCFVEGBFb6fez6lBnlUmKUSj0A4glC26VFbZcV5VJSlEo1kCBbBQU2FJIgCf0vNqScBnCXErkIQyxZMMXmU4rESGL9CEe62MjEO6QEKaZXoaPyo1SlR/wEPV1/Ah1bURNSQ0JFoCBxonIqhaNtgpCq9yAHcuCnavDtmuKQuQ/+6z67E8USA5uNHBuZU8aV4/32AYUkSKP+Tpxa90crsbOPT7IvQThiS30C+hZaUxaE+hViGpu7KD9qs/TIx64PUpEVn/kSykObEEmMI+9BQkXw8pcoOecShBzKi3IoLcpBOZDYpShX1cCXGBQU+KKQBElU2tfF6K9yakCP4SblQPfqQgt9C0ENzh5kIbpfIVFjs4+qkKJPodUeBUPZEYCGopBKTfCZ38cyImlInY3AtUuBTGAlmp17RBBi1YNUpUV+5Th5koM2S4raLicy3UOO5UelJyE/FJIgDSpZp9SF+tg21YXQZumAvoXOyYJ0c7OPqjAaH0oUTGOJ8iNrn0LMqrvHyr9f/0ScohCvEJTtUGPhmwjH2o2Zn4pM2HYx4sTQZnlRrHoQm1j72E1BDlL1G5gTc+Yz9Ers41SDkiQXhKCQBElMa18bZLIeUI4Uqy6ENjqHNGG3RRZS7YQUWILk3avQ1u5HCUqPJMpwTIqCtJrge25CDPqkOqQgQz6lSilUhK4VBB+7be5exE3E2ywtiu07SKEctFlSlEI18Lr/oiQUMFFIgjTIJN5UCmQpR4pVF+pjuyhF4pIFjwZnrxOcmWShlV2QbASMW36UIVEAms/EqySKCSrWNnsTSJsJVAcfmyn2PG+TOJBjyWQ8UlmITND7QhDiV+k9ymLYCXY7yoHZP/FaS+QgR9WgJMkFISgkQRL6XyGZhDPLkWLVBdNY31IkwVX82AZnb2UhtARJaBekGFVBvE8hUY8CF2zy4XHIGuknQW9CnxQCacSu2HNtxs6XODCNY5Pbg5Bj/0FMaZHJd4rSoi6VA7P/5msx5CCFauDb65BjI3PZ3Sg/FJIgDWol35jEW8qRUvcuxOyKFLmK760scJLbCKXDyyYiy3ISlB95EQXyfpgr9cx7jE/UeWVHsWpC2Q5VDrElRVwVIUXiz028uyQIbZUXtVVaFLudaRvKQVslRW2pBiVJLghBIQmS0Hc3YvcUJFQXQsjCaP4UkSRy5ksoC5SqoL2eiixE9SrEEAU9bp94IlfA2yAKXrsoRRCFPjQgp1AnYhSYtsBPyOWT7zYIggnSBCF2lyBpgtCGcmD2TbwmTA6G82WVA2nVwK+cyTy+S5SehPxQSII0Ipt9RdSFlMqCz3xpsjB6PbSO36MEKXlTs0c5lzhR8Nj1iIsURCF3cO+vS9LCXeHPnVSZkKIPICqeCN9t9B+kaE7uqrSoK+XAt6ynOS49OSi7GxVIoZAESYSeuCytLrB9eJQSxZCNVMpCQlWBa8+3qVm8T0G4R6GNMxRi+hNi1ARuyVHpSxgiajU+YkeimN2MpMcN42lC2ndXBKGQgzhykDsxMI6dbm7GmANSxpXj/fYBhSRII0mZUGbqAlWG1FaDcy5koaM+hdQ9CtT9GpWQHq7+FxRwIU0OTGNzJgiTTA5Mr+sEoY/kwEQMCgp8UUiCICq9J4F74nLfyEKqBufAsp9OSpC4qoKh/Ei0oZmKBevGwZHsx6CF/oRJ702YLeirihCCnPoPZpN6MNuVA2NPAkEOSk9CARezSz9vAVU1TZMF8tOAaHTW38nkXzjxGsf+yEdjLnMc6Zc5lwPC1oAbB/Eaf67sssuA4WNQTTfHceOVBvPZce4rd1D3QL5PCliYhP6GFDsZpUbjawKDYILA95kvQeBiEggClU5wS4pyJQcF+aIoCYkwIgoDiVX/nFWF0VxXCVKEgtJa+ZFDUWhlm1TTM8+kR4GDNtSE1OhbX4L080m92i4dR+pm5Vx6EHLuP8ilvIib4A/n9qe0KKasyOeZdImiJOSHQhIkUVWNRL2uKowJg61vgUMWgPAG5y5KkFzJbAqyEJJUe8TR+japbRAFBro8P0G1n0fJ0SSUNKWOP6bUKNin8Hankj77RBBSqwddNCZ3oRyk7jnoMzEoyBuFJKQCsarPUheiknmGupCCLOhJo64scBUJyV4FH1UhoE+hk4bm1EQhwY5HLnShJqRWBPJWHNy/oxjSIEk4ulAHQsuM+k4QJPsP+t57MFvIQY59zNMw79IkYbvAH4UkSKKaJlbYm6v6XmShbqv+lx5bihTVQK2NI9WMiPIlRrlVbAmS5O5HrTY0R5AfNlEg7IcQBeq+JcuOJLdD5W6FSoEzTtIWt+xHkhCwEmXBbU8ly4wkD0yTLDGS3MEoV/UgV3IgqRzkWlLEjaugwIZCElKBkahn1beQSlmIUST0RDFii1L9tVxVBdEtUgVLj9hEgQHZ8qewvonUtiYdkopBaJmRZN8EV0HgjOkLQchBPZAsLeqzctAFOagyrD2qqipZXDnebx9QSIIgqulpVOv+igecnoG2+xZSliFxmptD5oWWIIX2KgQ2NRtttUwUGmASBdY8ThLNLaXiQLCEKbR3QJ/HvZccS44ky3JC/QXbajmG0LImboLL8pchQWi796DtvoOUykHbJUV9IQYFeaOQhERokIXhi1j34vC/bfctpCQL3FKi0HkxJUgSvQoxZKVFohDao8Dd8UhHaH9CsKLBPDeBgxwT+b4ilIBwz0XgjAlN/jm1yqFlTZwehBwJQtfqQY7kgD/P7T8HcpAjX6iqdHHleL99QPmGlMToHV57N47Uhar+F1/vXQAw3vi49tfNOm9Bt1OPQZmnjyHmidkmxpD+mPN0UP41W41978l7adrmzZPxzzkngX0uQcO2ewwF2p/bNjmPMWZ04JsVgZ/snJhCIWU7ZYyhSLnTUUoVIXTlX7IPoWFbiCBwzkAgPz4xcCbfVTVwEgTafyNsUj1wEQROjOQ86quI80zIefoY+pnU55nuzUUQGl+zzZSBdb4BOa9hu4JevkPNKyiwoSgJktD/+gFlRdVYihTbt8BpQk5ZhhS7bWpICZJEnwCzSZdUFVL1KRCKwtCOw39Az4XpVOaQ/oQGAsuOQtUEDlgNxoGqhJR/KSRN9hPukCRlW1JpcI1J2YPA2cGo6/KilL0HIeoBZw7tqz3lgBwj1G/AUQ2mifWvHFARBEnSdoE/JkpJ2GGHHTAYDJR/73nPe6xzHnnkEZx88snYfPPNsdFGG+HII4/EvffeGx6EvgxgURdqLzRXm0OUhZEt5ecIZcE1JmQJhIrR9Mxs/k33xVnV1xGyEs95rkz/nJOXxU5nDln1J5WQpurBilH3JaQmpDw1mRMj6z4yAyvZTniAGqdhOVViP42mikAl/5yVfx1SPQhtEgTy4ywRQTCpB9QKuy3G6WrgJAgm5UD15VYORvNcY1y+yDEeyoFul1IO9Dmur+gCGXDyzxtvvBHPfvazMX/+fCxZsgT/8A//0FG0fEyckvD2t78dJ5xwwvjnjTfe2Dr+tNNOwze+8Q1ceumlWLRoEU455RS85CUvwfe//31/5/pfI2BdXQ/pW7A2OUsrCz7N01LNzb67IFFjXKv6pqbm2mvBJzVzt0n1VBS4Y0J6FCR3PGqAUEbaUhOkfBXYIUU2UqkIqYgG5UuyxMjlP4Qg5KYeSO1axFMcqDGOUqsWlYPwe6i0n3m+ciw5ShlXG/dryz9XrVqF5z3veTj44IPxiU98Aj//+c/xmte8BptssglOPPHE9MEFYuJIwsYbb4zFixezxq5cuRKf+cxncPHFF+M5z3kOAOCCCy7Arrvuih/84AfYd999/QNgJeM0WQC0UiTH1qVVNc3bPtW3AddUhmTbltVkF/BrUpYqQQpsKg5qBGaWH3HOU2iNKGgI3fGoYScgMeed30DcZ8Ou0H0WRIHXCyBT1sMZ0/TtRpuExZWkc+ZInX/QJUFIVVoktWNRuC9tjEBZEbekyDWmQBa2/PMLX/gCHn30UXz2s5/F3Llzsfvuu+OGG27ABz/4waxJwsQtob3nPe/B5ptvjqc97Wl43/veh8cff9w49vrrr8djjz2Ggw8+ePza0qVL8cQnPhHXXXedcd6aNWuwatUq5R+gJvuschhiTGgZUmUZQ9phlQqlKm+idFqiBMl3DuOeQpqa2eVHOly+SV/u+w4q6+GUPcHhh5jHKvNJVHY0SHSGJueecmw6jkXq05h97KZc/XeNkdrJiKewaDZ6RhBCmpNZc6ivkcDSIj1+jnrgG19IQzI1hltWZI2FUb5E3WMOqN9vin+pYcs/r7vuOuy///6YO3fu+LVDDjkEt956Kx544IH0wQViopSEU089FX/+53+OzTbbDNdeey3OOOMM/Pa3v8UHP/hBcvyKFSswd+5cbLLJJsrrW2+9NVasWGH0c8455+Dss88mrzWbk2vvTFOjr0AZ0tCMgLJg2jbV5luyBEnqbAWf8iPKN7f8KFZRIOwElckwngtLSXH5IceodsVKigRKgbosOcqplKmt5J4cI9DXIEVgXH0IpN2APgSpEiPXnFQEIWf1gI7PFRvjGQTFxhgToByElBVxypdyJAZtY7SoO8K8efMwb968aLuu/HPFihXYcccdlTlbb731+Nqmm24aHUMK5PENZsGb3vSmRjOI/u+WW24BAJx++uk48MADseeee+Kkk07CBz7wAXz0ox/FmjVrRGM644wzsHLlyvG/e+65Z3ihvsKvNycD9F+1RVnw2j51bMJDWfCJbTRPGUOsTvs2FzeWUojYQlUFm1/wVtedK+fce7bZIP24P/FTKAqDdet+VgQ1PzNiC2j+1dWE0C1a3X5m37erSHJPnkvgXyLEsesaI1FmxNpWVEBBGI5xJO4BBKGxoszY3lSyOdnux00QuCvvtvh5igMnNvuYGOVg5rp5G1OTHyp+TmN4Dqg/oxT/AGDJkiVYtGjR+N8555xjjCfH/LNtZK8kvP71r8exxx5rHfOkJz2JfH2fffbB448/jjvvvBO77LJL4/rixYvx6KOP4sEHH1TUhHvvvdfa12Blnnqjsd5vEKAsjOyIKwtBfQVuv2F9EJV8rwLDb8hJzUF9CgFqhkiPAtkk7aco0Nuw+vc96LGJKCbkHHssqfoSQuxKqA0h28F2pSxI9SK4/EqUGUkoCKSfBAQhqCk3sLzIOSeT3gMJ9YCzGp+rcsD5Xc1G3HPPPVi4cOH4Z5uKIJl/Ll68uLFz5uhnbh9tF8ieJGy55ZbYcsstg+becMMNmJqawlZbbUVeX7ZsGdZff31cddVVOPLIIwEAt956K+6++24sX77c219j9R5Qk/ZGoq8lscwyJKBezmRP2o3nLIQ0IfuQFFMZkH6/vrsZhe6AZCE+7PIjYaJA2uEQBf1+dTCIQnOO5jegkTmk7EhHUKIdcG6Cy0/K8xL6Cs4qu7RNck6AwuEqMwohIiFbnbqStJAehK4IQpiyYf95OMelbFBz6tfbKS0i43Ak7m6bTaO+5IC2q/08XaHKsPYoZVwjuwsXLlRIgg2S+efy5cvxlre8BY899hjWX399AMAVV1yBXXbZJdtSI6AH5UZcXHfddTj33HPxs5/9DP/zP/+DL3zhCzjttNPw13/91+NfwK9//WssXboUP/zhDwEAixYtwnHHHYfTTz8d11xzDa6//nq8+tWvxvLly8N2NsIwKSdLfda9QekSIod+SGiDzVImXhmSKa6xDfVm7HFRc3xLm1ibRBPlR85PY0aJkm/5kXYvQQ3NAWcpuMplWGcUBDQcsxqZG7E45riucxCwHMZ5htI2+4QUCX5IMh80x6EAuAgCJw4JNYNK1F3KShcEgWru9SUI3OZfdY793APyI1z/ugk8Kdlnjulr0VpFy4qjqRz4pAX6V7peZgPkSw76Dk7+edRRR2Hu3Lk47rjjcPPNN+OSSy7Bhz/8YZx++ukdR29H9koCF/PmzcMXv/hFnHXWWVizZg123HFHnHbaacov4LHHHsOtt96Khx9+ePzahz70IUxNTeHII4/EmjVrcMghh+C8884LC0JLygH7Cr6xyTm2wTnkBOeYE5apOZRaEdPYTPpwqAqBTc0+5UfshuZ6XFKKQmTpkUgjM0el0OEoGdJX+YMUiaIEZAdOqZEO3xKgFCSDgm+jchclRuQKs2f/QYryIgn1IIgceZMWyoc2xlM50O1KKAes35E2qK3dfnyRMq6U98vJPxctWoT/+I//wMknn4xly5Zhiy22wNve9rastz8FgEFFvUsLvLBq1SosWrQIv37/67Bwg3X1bVNaAkclObUxgyniup7k6GP0JJG0ob3miku73pjvionh09smlew1fDjmuHxqNsgEs2FD/bkxh/qdW+6V47ORLGtzyGTaEZcr7kYC5HgOlM2QuOt+Ofellxy5YiDrxwf234frWTifVZANRwKq3zd1X45mYdZuPPXfB8dHY0U/0ifjMLMQFcGZ4Hs2KrP24Pec4yrlCfOp+fAkCBLlRSl6D9ooLYotKxqOaSoHPj50u7Sw3SQHIzzy8CqcefSmWLlyJbv8JhVGOdTZ//QA5m+YJpac7rdPmBglIQtYehKMK/jrxtD9BomUBa25WYnLt7mZVADsPr1t6tdJH4Sq4LO6r9kQ6VPgrLJ7+nSpBaxVd8+4nSv7AmqCK+4U26GWvgQ+fPsR2tj2VMJnaoJAIZYgcBp03T7tNkLKi3TEEoRYckDP8fWhXWck7m6bceSARXos5GA0J8fl4ZRx5Xi/fcDE9CRkA2ZvANnkPDbh2RugXffdNnUUlwLf7U0bMbl9etfvNzVUzQfxXGzjGT5ZfQraeGUOZytQT5/edf4hn466T89tUZ29CQz49kRwtkNtGzn0Lfj2G0gk+Dp8tz2VIAAuFSGWIHDgKjNKQRBsPqkkTJog0D7q49XeA9d42odbPbD1ETS+vhzjAZ56YLfpt5UpGYPlOY36DeoEgXNfBQU2FCVBEAp7d+3+g2Fi3ljBXzfGqCxYtyd1KAu+OyERMXvv4OPokSBVBY97pH1M+4133INTISBW0pU5rnsM8OmtKDiUFd9Vc862qNScaBWkDuo5CsP7uSTaXlUS3qShhfvxJQG+ZUa+8yVi6JoguNQDyoYEQbD9LN17wBvv50O6tMhXOdDHSCkHqs8K0xk2JaSMK8f77QOKkiCMxu4BphX10W5HuqowGqPYJJYXPJUFzSAd03i652FsvqoCcY9WeyObynjHCn/I7kf6/DpR81QUnHMYSzrJFQXXjke+aoKGFCv5IipJ3V7ADk4x43NELGmIJREhOwnF+nCOF+5DkCYIOhofwcIEIfRwNHV8fHmRD0GIVQ+kdyzi2vchCPV8Q9/diPaZJzkYof4MUvwr8EchCZKoJQxOsgDwEvMRmeCe4Gy4Ts8nyIIy3SOxN8XjKkGKsqd/ahPlRzZ7lD/LM3WXEnkSBT0mamtXB7omCk37nmVHjuvexMRRchSb1M/Gk5d94duw7Gsvtlm57UZlX4KgwztZjiQIjY9Voe1NjfZZyba7vIhrXx9P2rN8THHJgU4QuPZ1m1SSS5UV6fZs5KAkzQVclHIjaWjlMaM/5IGpvIbb4Kyd4Jysudm3BMnVhDyKiekvzF5lLqVxlSvp/ih7tlKgRryEPR0e5U6NZmaOfRdszwvpG3YlmpALCiik1nVCdjKKse+dLHueXZF7eVHqbU19k3e3PX2hzc8+RznwGa+rBrkTg5TkJfd7zxXlm1oQygeEtirMLkMa27KX/MQeyObb3BxUglQH5xA223XvT/ME5Uc1+JQfNRQIDjz8NQ5TE149l1YTmvb91ASnGtFyA3OfS45S9xv4bnsae11HF83KynyLP86KvWkuB80V9dlLEFKXFsU2JTsbrT0bkl3KQVESCrgoSoIwRh8UA8PKfrSyoF+fntZUAWJVuubfqSww4rEdEKesSjtVDrsvp6rAUQlit0kVbGj2bmaOgWavjYPWbNDtiTcxe8Vi3wq1cV2PvQfNyaFwJtUBZx1IIcXJyjb7qcuMYqEkhS1vcRpDEPqkHkgrB/qYtpWD3InBdFVhOlGQqexOOoqSIIm6cqCtLKRUFkaqwFgZGC0TuJYyaiD7FZR7c8Rim9ulqiDRp2DxFbJFqvE69Tvz8NVmf8JgXStj3baqZvR3db1gMqEfzKas6mfcqEz1IPSFIFAr2Hbb3REE/1jNCbmrKblr5SBlMl4wWShKgjR05aANZaG+rSpHWbCoCr4HsYkdwiahKkj2KbSlKLj8tb01qiQEex3cB7pp94lp5SRip5JREI3YE5YlVYk2dkya8aX+nHInI7cvfXw6guCjHtDjzXF2qR64Y/VTD+y2tLGJlYPciQG1v4uk7QJ/lG9JQSh/4LpyEKIs1NH4MBDuVzDOTdCrYFktj1IVOIepKbY9FAhhRcELwoqCFT7KB/z7E+xj7bb6srNQznH2pUwqdkcjn7kpTlU2+vJOyuWIUgxBcK+y8wlCc1W8X70HRt8BfQeKLQ+CEKscpEzGCyYLRUkQRkMZiFEW6n/FgymeqlC/7rMTEqEqqHPjFA7nanntGZC+Qg90c6kEPgqEQ73wURTIXYsk1QsLfPsTcoWkGuBUKmJsO3ogJCF9hkFXtnNF7O5CylzBnYwkFYRc+w+kS4v8bNnJQUxcNnIgrRwo614ZLmZUqBrPWtJ2gT/yzwT6BIWpa8pAgLKg2g5fzfc6X0FbgiCVBWWu/qHlqSqY4tB9RduyzPVVICy/N9+zFBpjhdQL7x2PrLbs9+SjJiQ9N0GfK7jLUSPuCfzCkSzR8S018onDp2E5RkXQDxCL6UNorPRGEIRpDIIJAhVHKEGYrgZi/Qfeq+4OMuElMFttuXctCo2L03eg2BJUDlIl4gWTh6IkSENbBQ9SFiL6FaLOV7CsqCv9Co6V/ugdkDz6IvxsqfdkVRVcYx0r/Qp8exSUuXY/XnX+uq2OIHkOQ8yKv+QKv2QcPqgi1nliSIBo/4CkIhERh60XIGUcvqvrtmsuBUEZG9GgnEv/gWTvgY96oNuOUQ9i+g58lIPh+Mp4LQdU083fmaTtAn8UJUEQtt2KvJSFiJ2Qgs5XMMREqQraDZv9UHGY5jrjsKsXyfoUfBQFbW5Uj4KHH9dc20q9S23wUT1S9ib0ETkqDX0p6bEhVS+Cbx+CfWXfrw+B62fkizvX2nTcEkGQ7D+g1AarLfNXGcOWXT0wfoUSaoBJPXD3T5j7DkKUg/o9pUrECyYPhSQIY/QhME7qOWShPt/yaWQtQQLCS5A4n4LrrrMam5X7cZQMqYO1+3H4CbbV+OS2j1Xs8hNa3wPXvPx4EBKvw74iEnSfxNhZdmS5FlNyVNA+JEuN6rCVGfnG5AOfPxEXQfBKoC07Gfn2IPiM5RIEd+JtIVqu5NqDTPiUF1GNyaPvYI+vxUZMNnLgin/oy0xSbOqBjRyM4p/ZKT3DhYx18ab6V+CPQhIEoa+0s5UF7a/X1q8Qcr6CAq6qMPKr3JBtbqCqENOnEG0rAVEgehTsc9Wx9n6GCEJisWNdybepCQ4/UScRe3yg+ygRPn0JfT5JWRo+SbXParePXcmdfurwURHcibvl3oW2Om0mjX4KQkwPgtGuM4m39x9wY9DHU4m86Zo9qW/2Hig+HeTA2j/h6DtQ459RD2zxj5SDEUHwVQ5KwlzARSEJwtAPNnMl9Q11wNXcXJsnWYJUc+q1LOO7XarpWiO5N33y62NHtkzXnbYSEAVtrmjpkSk+hx/vg9a4MWiwlh05CIePmuADm5rgYzem8blvkEreJfse6nCpCNaGY6F78zkPIWar09xLjOxJfPMguPAYzMm47WvKndRr32n8r7+kpUXm+PXvYPVedHJQVw4UZSHDj7PRc0r1r8AfhSRIQi+1YSb1nH4F47XYEqRarGxVQfvUEjut2aYEUH0KMT0PpmsuouCz0u9DFGoQPZVZueaRaFsJB/9eomC7l0Q1/zn2EuSGZNu3epQhScGmIvg0EOuwjfVaZXcclma3W/t/z0PSpAiCaV5zrDuxN15zqAcmn8PramLO/ZqwERaf0iLOeQczdsx9BzZyoN8nFVNBgQlldyNp1P/6pgbQdxUidyxi7IRkO1+BtQsS86RkJd7RB4vxPIMK1nMVfE5rtu1YZNtFqD5Wu5dGDHVbtp2PGrF7jNXjrcF6toFmx+scBI+dlZSddLTfr9TZANYzB1z3abNriS/VCcpWn4nOO7DZTZUsp1IDrD5tK+QRq/2hKkJoSZVko7LJB2m3Nte1Iq/YdRAEdaw8QYgtL1Ku2cReq8/KPNZBDmyxhp55YI9dX3zUx6rkwHjNEWsOaCyYCtsu8EdREgThU/8f2twcXIJElP7Ydh9yliAZrmVXfhSjKCjxeagPPiv9HuU4Rh+aH7GV/lRqQqo+BsWHGl+95Gg2lQ2FQOp8BMltUlUfZngl+tY/r3AVwRaPz0q77ZoPQeD2INgIgs8KvRRBkCwvUn2YV+65jckNn4R6MP56b/jg9R0M7dS/W/WvxWZTMnWNjL0kzAVMFJIgjFHyXZmS89jm5rEf8ycmSRbGY/mJuvUQNsuntM8BbM7yI7b/BERBnxtDFLhJvE9vgCWr8Co7qo2NagKukwjXlqhc6Mm+xUcopIhJnxqdpdQBqcTf5wC0EJu6XVuZUdOO+rOPiqDM8+H8zMPSXCVGUgTBGqsAQfBJyEPLi2zNybG9B/VxZmJj7jtojK1kmpIVsjKt7ryY41rJ6Nmm+lfgj0ISJKEl56YEnNXcjPqP9KeZ16nNlhr+VnoVHM3GIrsf2foUvAiHB1EwjaPs1GBXCVRCYd3xqA6batFQKQJX833UDhssqoRXM3GNKEg1IafoS+iCQKQoE7I3E4dtQep18Jhux0IuQmJxxWNvIjbbtfUh2HzYCILLv2LTkeirY3kEoZkQ8wiCX2JvJwgmf007anLOXScK7T2g1APTtfrPVN+BGptKDmxNydNarCb/BQU2lJ6EBKj3CIySX1P9ff0kY6W3QOsrIPsVQk9t5pzYTPQqhJzWHHxSs62/oGaf9j9N+3D1D9Tt6NcUm9q4+rPw6INQ6vEb87Sf6/B5FqZ5jWuqnUbvAvtU5xkfPjX7XqdOcxE6zwKvHopEPQsh6DoOKTUg1KYtYbf7n/n/mO1ObfNsPmzzbPXuqRUEF+mxEQTTONtYp+Brja0ix+l2ubHY+g4asTQWw2z++OTAdK0Rt0W50GPLAbraIm27wB9FSZBEZV7Jd5Ug6f0Kis3KcC10FyRfVUFTQGqDjf50RcHnTAUFEn0KXEVBt2NdbvMoPbLM46oEzh2PDD5itkU1XvNQE6wr/YFqRuiqfOjBan0qI5KG1Oq8xDzbb8F6toFHs7Jtu07TOH1saB9C6E5GNoKgg0sQbPNSEARX/4FpXuNrQLnmdzAaFUtj1d9CEHzVgxkbZvXAVlpE9R3opUWkv4SJeMHkoSgJKWDZeYi7s5DoLkixqsLouq+qoF1rqAom+zb1xbVSv+45kPdn2v3JdQ8DwzzurkcO5cWoKGj3GrrabpuXZMcgm2Jhgc8qvTKvtmIfGnOq3ZEmGcHqQGCpkYRve1+ATJkR3x/vWq4Kgu8Wp5xxDX9C5UXKuAD1AFAJgoR6ELprkWs7Uxs5MNnPBSlPRs7xfvuA8q0oCOuuRErDEH9nIdcuSApMuyBFqAqq/fpqh0NVUG5Incfx3fAfrAaY7bNX/G2r+KE9Ctx5tlV7CfvQVsrbVhMsYMdlgy2uQJv1eZNwroJEXb9PmQwXSoNu4LzQLU+5KoLfKr55nq0PQRlni8vjJGXVZliJkc1+mwShqUL4EwSbkgGYCQJXPWgqHmaC4Nq1SLkf5SNZbUo2x5UuES+YPBSSkADWXYmES5BsxGTow01axjbH42Zi8d4qte4rtPxIid9CFHwamg32+TaYRKGpT8OIwB2PQhqZvbYsrSfBoU3M3HKh0NKhBOVIio3EyX8K+6n7DiTsS51TYJpnVQPqb8/AZmVuH0Iz6YxvVLYqAx4lRmqyGt+DIEEQmkmteZ5Z2Qjbvcj6XGvfk/aSKPuJyXX4HIhmureQ0qLG88mwinL0PFL9K/BHIQmCsCb29V2JGn/UdII+slm3Z0rsY7ZLpeyNY/GM0flpb1MVTPZ9knyjb7P9YKJgGqePDe0fUOwxP+EC7bMT69DVd2ZS7HU2BBfKyn9acmFDm70NyQkDM1nusmE5mHQw32b8cfxeA9s8kw17D4TZr0QPAnc13mfV3vSR2yQ49WuVeZztK8JiX2rnohkb9m1N6/Ga1IPmVxftu0laaGJSUOBCIQkJYN3eNKAEyakqKL4NxESXGJklTVxVQaz8qA4mSWGX3VjsBxGFhj3mqrs1WbfdlyHhd6kqXPuKr1pi7aEmcMFVE7iJdZdlP6HlVF1BIokXiYPp2/ZEUxOSUBXB7Eu1bVIRdAXBllQr8bLHWRqvAwlCmL3aNctqv12FqMzjLOqBkdAIqQfjhL2Sa0ymYrSTllrzduOrvbvPTBNGzyrVvwJ/FJIgiKacx1zp9yhBIu0RvQq2E5uV1yVUhRpCicJ4nqNHIvjgNdM4G1GwLUfV59hKj5SYeM8meMcjE5jkhV3CI0FCQsEkL2xywXyGfUj+pcFdieeej8AtNUpBXGylRkocWhLPGeez3SnHns84EzlpjFMSZDXR5yT0VTVIThC4MY2/9vTvWw+CYIzXoB4041X92tSDGdtNglCPlaMeSJQWlYS5wAdld6MEqO8wVN+xCBj+kZO7Eq3743btgmS1N/okGDh81eIbX2Oc1YDpit6BqBbf0IZh96PG7kOVsiOPcfejml/y2dh2LSJ3LDLfl+LXakONXY3XMq4Ok+3GuJptPT7jOLNf9i5CtthNfi3XrOcG1Mdx4yuYdQhpSrav7PMahtmqh9VGbRyTWFjthagXwrsY8YmJeVxo/4FxnE0UNsTh2tp0xrbZr4kcDO3TsTfXziwkxUIOTDZsykGOzctld6P8UJQESVh6AVKWIJG9CtXMtUaMRHyNhmfTCnvjA8kcnzaQ9qUtwyTpU6D86rCpEso43oo6u0TJEB+3kZl9fgJTrRBXEyyw+6qY42qx20qO6vY67EuYBEj0I3CT/fpvo80+hRAVgb3ybjkPIaRRmb+SH9aDIDmOSxAaQq6BIHAFX1d5kRJTIoKQS2lR2d2owAeFJKSApRcgtARpxraWLJvKhYYvNP2MfI1tB2yVykzYW+9TUOwx/LbZo2AbZ5jDbWRmN/uGlB1xbTP7FuyJPDNBb+kLzhZr6PapOSPFzkPeMQgk+ylVBFOibgP7TyiwUdlsb+b/c+hB8CEIyjgLQeDY8ykvmillsiXjM9eaZKb+PaYSBHOsdAx6fHo8vqVFTZKS32fY6L5S/SvwRyEJguAm485dkAh7UaoCFZ9rByTTPXH6BSxEJjlRMH0QdEUUTDEwbQf1JwiQENOKOreJOcW5Cb6wKhCBpy97x5DBOQqtJfgdkYyQEqSQg9OswiEz2Q85D8FGEIzj2MSEtjW8JtuDMH592vLxmZAgKMm99r1mUw84W5uG7FwkpR7MzJnx22iW1shBSZgLuCgkIQG4ybgxuRdqbK790IhvjNim5pDyo/qnnuUbg3vwmvHQN59mZk5DdMiquq3sKrYZWLs/Y2IeYlufH2BbHeeflIeUHIWAS2hmK+zlQHHJv0SpkXE+961pfGsPjH5D+gFsr5vKjIKIRCPRNu2gZLbNIQj6xwKHSFg/DrX5HIKgJt32WMf/H1Be5KMe1ME5NVlRMKb9G5O5pUU2wpMLRs821b8CfxSSIIjhH2v9A4P+NHOVIJFzGh8e7mScfVqzqfxIv6Ynz6nKj0xEYeSXsm1McBvLOrRPi23+fCZRMPm02TbOYd53HTbbNaRUEzjzvfyOxjD7EkKQc7+C9Ep9rL3Y/gHbkw6JLaWKoI6j5+vbnZrmWAkHcycjxS+TIJiUEE7S7RrHIUp2gmEmCKb5HIKgJOd64s9QD4Y2aILAPTVZVw/qfmaIlf3Mg3osnNKikjAX+KCQhAQwEgV9HIco2Pxwk3E1ONqP3rjMIQo6jPoy8xOJSxQMtq09ChyfXHCTeZMfriJRQ3QNPFdNELZt9BlbclS+5SYOIWoBt9TIPH/m/0NUkRAVgQvTfK5PW6OyyV7Y74A3jltipNp2E4SQ2KxfYwIEgY7FXl7EAXfnIiVO4/3k9xlaVdV4cVP8X4b32wcUkiAI0yp+aPnRGAGKQj0eV5+C4qc+n6so1DGWQ+09FDUn/opCSDOzvmJv9MmYr8UW1Mis2ApY8efudmSCbyyAcm9B5xBElhyx50QSkKA5PSxLik3K2XMiz0CILTUKIw/+/RX8Rmh6jilPrDCw+KTnhDQqh2x1yl3Bl+xBsH59WBSE+gFpdfgqCK7D0epx1vsP6rCVF7kUhJDyIv05cUlJQUEhCcKwNSX7lh+5tkod/39kn0J0Q3NAY7HXFqnEvRCflGaf9Tksn8z5dfg2Mjc/tZ1xBe12FNn3ENQLEJuYt5bYpykfaouYVAEf36kaiGNLgELmSBKO2C1PbeCcqmzzqdiyJOuxZT2mOVyCYJzPIAhNgsEjCHWYSoc4B6T5NCjP2LUTBPL12n3qibqZrKj9B/VYuOVFMzHXG6LzIwpVle605Rzvtw8oJEEQlZacU8m+awek+vy6XSqJ76RPQVcbDLY4jcXRRGHk1+UzKNFnKhLG+YY5ITp5wG5Hqi03AbHOMcXFeR1mchOy+s7entU0xzimfIGMIHnSMn+b0FryzZrB88PdLtQUC98W70wEE4yJeAgpYfQhNJNlvz4ErlLCJQjq/DiCoNgyEAR9xZ6Kv6lSqAShHm+K/gPX1qakD4N60NzNqXzeFfBQSIIwGom7RVVQEv/R68qqQdhWqTNjZpYtrLZsqkL93upEgbvzERXX6BoRF0dXFiUK1kQ/YL4SF4MocJN+DlHglh15KhVBB6wFqAwmNUE0gRe0NUnEQlJhCFnh59hiNx8zkn9uIs9b0ZcrMzIRBLutelzpdjIy2YopMTIRhEaCbvqKmPmKMRIEexkUnaw373H03dMkCHSMNeKg+zeUAMVsbWpVQjRyMHMv+X1+JetH0BdnC9goJEEQ5p4E8zkG3F4Fyq4pWef2A9hKhkLKj2o/KLaC+hQIH2p8OrmIJArGZUVPoqAvJZlsKa/7ExDzdqeRqoPRlv8KPstubC2/oEphQh/7DaTQBnmIJRUhq+1GW5EHp9XhW2Zk+7PyXdG3kRsOwTH5s9uqXfMkCLZTgG0EgfRR+15rkpC6XUNSrfhQzz9QbY0SdL56UCcI9ThC1IM6QajHTqkHzT6K2fuZVuCHQhKEYe9JMJEIOskMVRXG/++rKniUH5l8B/UpjOczFYUaxIhC3TZTqWAl9MZvWCaZYBAm++o8Iy5u3wMHBmIiuR1q0NasDHBijPcRN5+DNg5PS3U+gunpSPYvmP8k4nYDMqkT3ORficVzu9PpagDTbkac++UShPFHpDX5pl+3EQRfWzaCYBoz8/Ee1n9Qj7dOEMjXdQJl8OerHph6D/R1LlNpkTHvyARFScgPhSQIgnNQmilB9+lV8NkByUdVqP2gvO4qi4ruU+AShZmtIjR/gkSB8te45pd4G5UC01ymXe4ha87XNbCamGtjwrYw9SUAcR/wRruGtLQPZMAXqc4+COkHiPJnaj4OeItwzkVIpVQYE13Bg9rMibXfM7SKrQkIQnN13jS/9v8WgjATH+1Pv7+Q8iLSt6YemIkK7Y/be0D500uLyAqGggIHCkkQBr8nwfS6oUm5IUM2CcF4DmU3gigo1yT6FBgxVQZCoBAF4nmE+OMpAgZlpPkt0oxVf12wP8Ea4zqwdjviNlQr/jhZiltNSFXOY7Qbq5YUGJGqpMjoj0FQJFUE0xxfFYGjIDT90f/v26isx81RB+owJ+CcWOuvV8oYo5Bbi0+KINT9Nb5iagm7Gkc1ji+kOZmOw2/nIp/eAzIOhUQgO4x+x6n+FfijkARJGGU9t6pgZfrMXgVlPKE2NLZKrdkh4zCVH8X2KTBiUu7PRBS0a0mIgm6Ts0qfgiiYEmwbqYmI1XdL1OiVd2NCT8ckqmp4wqxK+JGgNnodOHv6c8ZLwpTA158q55C02FhjVATfJuiqGlgIlCE+U0IsSBBM8fBs1V6PJAiUnfo1E4HRvze5BIGOj+4/4JQX/f/tfXu0VdV1/jxXuBcIuVDe0CCCVvGBj2C8P0jqIzJEpTU2lkRCfRU1WrQ+qEFaI2pqMWpjRxxptS2CGUma6KivJipFFB0RRILggwCJ9AqCoq0OwPeFe9bvj3vPPusx11pz7b32OfvcO78xzuCeteeaa+7NPnvPb80515LHNt7lyWuTvnMyJhNae6CnFtmuE4PhApOE2DBmuP1OfdYVkFB5qY/50JKc8sCoQpo6BUWPjRBQiAJh5jp3oiDD9aSlzFaHph4FOvQystca+J3v4H0TciIcjJ6L8DSZ8H0Rkr6Z06XwdqvzT6hDoDwa7PakWREKl8mDIOjjUgiCjMRJF7p9NIKQtKdILyojNqnREdXxx9KLYqxchLXr5ACztSjgmoTigUlCRNh2Eo4WVbDM4EcpakbOIU2dgm9cRZeLKPjeWo6k1ZpEFHx9ZTgKr1EZGa6IAKXgOFY0QQJppaPQyEdEkEhGoH3WaEANzidvhM7Uu2bL044VE6G7E1Nm10OjCMIib7Mn1OYum/x9sjj/tY4g2ALHsjyFICjtlfercNlnOuy6rTHTi6rypg0VmbQrF9miB/orlR1mBhVMEiLDte5/1qhCgjTpR5hOR/qRLK+kH0kgFTRjRdayLj2agTjgUXZn1nTaxjLksxAF0tuUkHYkI0OEguzQpqlPSMagRBz8jnhwATPh3GpdvNyTkEfRcmj9QqwUJEqakQ1ZaysovhnNsY+TZlQUgoC1y/3ts+c0giDrtxEEGSH1B7b0ItkGva8vemD2lWxIET2Q26uF1MUjChX/Ia8PIxxMEiJCd/axVBmbDC3agE+9kNKPNIfdmn6E2S+P7SIKnqiCEfKzOdoykGvSPYChX2/vUUQhQx2B/DepiFlC6EpHCmxjKTKUWf/0Tnxv3uOgKKA41rb/SZLTb7390hcsU1YYCo0iWB3ywDSj3kAQXM6/3zbLyj8aOaAQBLkNW97UlV7k2/vAFj2o9Nd1UqIHsk26naqt/Fxk0MAkITLMH6z5FHTJ+NptdQdd6nGHOij9SJ/ZtxGFmHUKiUzlwZhx0zWrR5ADUZBh66vIZEg9kpEhokCSIdiQJa2HwagVaBECikz6+oY8Igh2GYqeMJksBMGq30EQUP1a+gyuEycjWPSgS6csYy9QRm1LET2wEQS5r21pU9x+9W/0+mj2YOdYFHTNNYqcPvU+u8ZEjyEJK1euhFKphH7Wrl1r7XfyyScb8pdddlkqGyg7LoPAf9S2/Q/s7drTVooq+OzJq05BsSfRmY4oUO3xvXVS7cwsw+cIu2oGZFt8XgiliDlSbUJoyg5p52ZJhlLAHCvliLLaEi+Fmj+ypAjJ/4OxUo0oDn2sKIKtPa9aBKqMa0UlWYdfj7/dFUFIJq8yEgSfTC0KlDF7MBsoOyfbogeyTn1SMGTlIj21yDYWIzso/ucbb7yBHn/hhRfqbL0bfeptQCxMnToV3n77baXtu9/9LqxYsQKOP/54Z99LLrkEbrnlluT7gAEDUttRcUhLTU3d3wWUmkrJsVJTU/UJUCpZZSo/ble7LgPlMkBTU/IwKJVKdnu6ZY3xu59mpVJT19NGtx1AHVeUAUqmHkW/EFAqIe2yvKRHGVeUu2zR2yV7QIjkWsr65XZF3oJkLGkcTQC6L446jozKw1e7NqoMbqN6DQgylvMuCQECk5dAkbHK2yDbEwLC+DQZ//glUQYRcK6h8o2G0NqBWKsCxSpyTuvrkFKgCLqLnGYkI0mDcZwTRcZXXKzqsznS5pj6uPUgCGbpG+54qzKmDVmXNq32NcmB3u6qPfCPVTyikGftQJ7nG+J/PvXUU3DkkUcm34cOHZqbXTHQY0hCc3MzjBo1Kvm+b98+ePTRR+HKK6+sOqgWDBgwQOmbFliqkOnYa84tAECpZJVBSYbR7nfO0b6VpyJGSmSHGQBAt13WU2SioPz/VEha93m7CEGws2+RITj1mYiCzR4MoY62TZ+kx+ZEK+0U8hCLKKRECcogAgKrFPLQaAhdeSjPlYpiEQTFiQvcF0GV8dc3hIASQchCEKj7IVBlXKkaGLmwOWSNRhBCogdyP32c2ATBdl0UGUfkoIgEoZER4n8OHTo0ir9ZK/Sst5yExx57DN577z246KKLvLI//elPYdiwYXDUUUfBggUL4OOPP3bKf/bZZ7B3717lUwGl3oCyAhK1qFnvBwDk9CNFHmm3rTTkq1NwpR4J5K2Ta+oRJZ5eFtXzy7BkqM12Ul/bWD7Y0naEbXxLyk9oEXNaREo5Uu2qTbJpaBF0kVZHKhIBkEG5QrFSjbzj1LBYWYaP7NgIgk1HHoXKMpJUGMKjVZapFUHQ7cIIAmWDtNgEITS9yLW0aVW3aqOPIKiLnBSPKFTOIa9PreDyP8866ywYMWIEfOUroFxxPAAAQohJREFUX4HHHnusZjalRY+JJOhYvHgxTJ8+Hb7whS845b71rW/BuHHjYMyYMfDKK6/A/PnzYcuWLfDQQw9Z+yxatAhuvvlmo71yI+qpQHpUAYsM6FEFf/QgLP3IFlFI5B3pR75ZfCwaYIsodOnstqcOqUeqLD4zbRuHFhXAbffOgttm22OlHVnglQmNJsSKGnhAO7eqXSUQNXF8azVOFmRdxjPNOLFSkGLoCI0KUPL6/TqkvzNsmhYybiyCQFprQekrDNlaEgTVropDbNpn2mV3vl3j67PyNoLgslsfx5deZIseyGPZCUzxyEEtIU/qAgC0tLRAS0tL1DEw/3PgwIHwj//4j/DlL38Zmpqa4D//8z/h7LPPhkceeQTOOuusqOPHROEjCddff721IKTy2bx5s9Jnx44dsGzZMpgzZ45X/6WXXgrTp0+HSZMmwezZs+HHP/4xPPzww7B161ZrnwULFsCePXuSz5tvvqkct83w+yIDXQ0my3cVRPvGlCMK3tWPIhc024qlK/Yk7UhkJFpEAYFaSB42TnBEATWA8Pa0LYuq6KGfsy2akFqfS083KMukWpdYTbt0aWi0Q5K37ZfAMJFl5j72TD8ldcdXS0EjMX59tigCBlqUIX2aEW4fRYfUbns8IX0p+eSxCYIcNagVQdCXN63KVsdSogABBMHYN8FDEGzFyRSCUESyUItIwtixY2HQoEHJZ9GiRVZ7Yvqfw4YNg2uvvRba2trgS1/6Etx2223wF3/xF3DHHXfEv5ARUfhIwrx58+DCCy90ykyYMEH5vmTJEhg6dGgqdtbW1gYAAK+//jocfPDBqIyNeVacT9cMP6XeoDrrrfbr+lvtm3edgjWiAGDUKdiiAZhu3ZYk6hE7oiCPaZvlDhwnaCY8OBJhsTGxtfvaE2f/Y0cTbLK2aEKM3H1Vd4woRHHqCWJEHmJHLrLoi2FLjNQhGbYVjWiz4umiCFYH2EdWKNycQBBsMkG6AwiCTU+eEQS7TarjXpVxEwT37Lw6tq4vbf1BSPRAtxGLHsjjNBI5qCXefPNNaG1tTb67ogh5+59tbW2wfPlyr1w9UXiSMHz4cBg+fDhZXggBS5YsgfPPPx/69u0bPN6GDRsAAGD06NHBfRMbPI67q6i50i47Wr70I7u+6t+K8+8jCgCK057ok1c+Akgc4CCiIOk2gIyZiSggutXrakk9so2DIUvakZcQyDr8aT9B+rIUWqeFLV0qJayrEFFSntLqjoA8SUp0whC4slGYPrw9hu7QgFKIPkoUwYcsUQTf2FnSjHDd/n7YSka2AGhagmCbhVd1ZycIvvQiXV8t0otkG33kwLTPoq+AG02WQY2kxNYNANDa2qqQBBfy9j83bNiQydesBQpPEkLx9NNPQ3t7O1x88cXGsZ07d8Kpp54KP/7xj+GEE06ArVu3ws9+9jM488wzYejQofDKK6/ANddcAyeeeCIcffTRwWOrNQl2x51abyDPGuvHZd1pVj8KIQqGPsRBt9nkIwrycq2OC5uOKFgjBymJghRBoUUFLEQBQ5bVjjz6Yi+JapNN6/xa9eWY31/raEI9ahV60nihqUZefRYdPofZVqysyESIImRZ7tRrh4dEhEYQbEudykh0pyQINqSNIMTcIE0fPzS9CBtblbHZ5yYIdrJRPHLQU+DyP++//35obm6G4447DgAAHnroIbjvvvvg3//932ttZhB6HElYvHgxTJ06FSZOnGgc27dvH2zZsiVZvai5uRmeeuop+Kd/+if46KOPYOzYsXDOOefADTfckMkG/8y/TBrsUQVX+pGsm5bO5HbQnUQBwJ9+hNgUElHIrZhZTs+xONkUooAidNa9oi/Lsqgx7MD6WWUC9Fn6RXfIFWLiTpWqR/EyAyCkaDm0wDkElM3TElnFOQ2LSnjTkgjFyrhe/G+frb40oCx2UAiCvLicb7yQFCO5PYQgZKk/kIERhLTLm6ZNL8oUPXCQkiJAqWPMQXfecPmfAADf+973YNu2bdCnTx+YOHEi/OIXv4A///M/z92uLCgJXjA3M/bu3QuDBg2Cl2ZOg4F9+0LTAdWHdqlJ/rsJaTOPW9tL6frZxpMdvspMvp6qg8kr+mTnz2dTCbcTs8M2HtjGQ9qVc0H06u3V66w5tBV9lrEVeWyc1P1s523pV0L6yatK2fRVCJz1eJg+gdghbPpKiD65DWw6zH62MYRPnywL+Pl5dch22I572u2yuKNbsVWRpfwtEDs9sgCaw+3TZ3H8sXQjiizmZFtlZecRs5MQRaDpQ86JEEVI7LcSAHcUgWQn0o/isGNRBN1DqNrvJgi2MdMSBPv1yp8g1LP+IG16kW+8js8+gJ/ffijs2bOHnH6TFyo+1Lnf+R00t3w+lzGKdL6NhNrF23sRyp22B0A5acN+yPbVisxpmZB++niJjLyyUBKitKx8VJHX9YWsfETcSwEbT1KGj2fZ00ESQMdTr2nlOuPJtKQVj9COafvZzjugn09WgnXfhAigrHSEjR2yZ4JtDO9+BbIsr3DkRUhhsY8gWPt5CIK9X/XvGDUUMiipRtjxoHQmQpqRb7zUEQLCT7QRCIJrDwR0PGmMNARBX1UIXXmpBgTB5ldYxyvg/HDlWub1YYSDSUJEdP1Iu54i5U6RkAX1x2s6z/px21KpXX9UnzxB/cD+QMq68VqWJVJRvRaioJANbDwLUcBIlveNSBkDg3WMfBx7K5FAQNlgLcQ27+Zq/FBmFAR5pRqFLHmq9sP/9sna7AwZI4Ro+fr5HqllkY4g6M42bg9OEHB7/ASh2s9NEGIsb2qbuFOul5RehJMQfGM073jsMDMCwCQhB8jOMRZVoOyabNupudqYrh+FKMhRBZesMoYoVx1oClHw6Q2YbY7jxGPX2DOGLSrgIwoh/dTpKFwvhpSOfeguzJhs6qhBSCTD1s+D0N2cGTSkXbY0pB5B+dmERDNss/MhhcR1iiJQCIJ3xt6qQ2pH5lHs/TDHGu+HIc8iZdweczzVaZb7+QkCqpdAEPQ2/W+cvNjGwPwK4R/P0l4UiG4SlMeniOfbCGCSEBG2mX09qlCVd6cD2Rz+NOlHFGKCOem2fhhR6OpHJAoC748SBU9EwhjPY0NqooCB4vDH7IcRBRuRCNEV4nTbSEfKdKCiQj432fbUG701ACj1CEWFzalHZQm1CL4xsm6cJv9sYy93SrUBwD/fkJYgoOdMIAh5Fylj9QfmuJV3QTqCQHLYkWuhz/jrY+jRA1d6kS16IEcjGAwfmCTkAJvDTk0/kv+2O/d4+hE2ro2YYMdts/khRKF6PDJRCKhR8NngexOjRKEsqmlMIXUGhOgECpu9ITUQiK60M/Yhjn3MWfoYdQm1RNGiFbE3J0tlQ4R6hOw2BIwbQDhszi5me1AUIgIBwMbzOfgqeZGPe56ZHoJAsde3k3KMImXXuHK/WhQoS68UdMbfvrszpktNL/LaW0CiUPGN8vowwsEkISJcEQE5qiDLV47rbebfWNQBmwW31ym4dYURhUQ+a41CaDGz3r+iQxuPYkP1TVglIICcrw1eomB9GyN60zq33tqKAF0powl+vT7PKCWBCUBI8XJeqGUEohZLvYYULWeF8vNKmWqUFbYoAirrSTNSHd949RI+kpE6RUhxkqv90XIvG2GRHGPURuRC+QhCliJlfVx1lt4yLjq77yYINr8At0ud8cfGtREEn64yYkPRwIXLxQOThIjAHG7MOcfSj+yFx/70o2pjOoKRhigo8jUoZkbtSkkUvMDON4Iu/Hw8TnEDRBPqlnJkIRdZZ+/lFY5C6h16KmxLn6bTVUXMiEHIzH+QA58yioCOG3A8RNZPQty6fP1sKxmF6AohCHjkAScI1f6yXpMgqKk35rghS5xai6p9M/pln10YAbGnF+kEwadLtoGdZgYVTBIiA3fucefcVadgtuNkQm/zEQW/LkuUICVRiFXMrDzUKEQhsRshD5br5S8GxomIt5CZqEtpD7HLRyRSnqPX+ffoSlvAjOqKOAvfk2sK6o2oM/cBm7D5jvudblOXrVg5TRTBPsMfHkWgzNqjdiGPAWUWPIBYoAFZYTlfX4QAIQiyXTGKlF3jhhIEw1bEYTfGtRAETD81vUgez6vLQiCKhsq7Oa8PIxxMEiLCv2KR6aSmqVOwj2U++WkExGG3XAtgIQoJbPqxnP68axSw8bV2ScAcS7mGnlQhGTaHHyE4fiJhsQvrn+IBmHpJ1BBdqKzvuPslVspoq11X+MuzCDUHWZFmFj9qFCDlvgsYskYRfKBsnEZF2k3TcLvw/pjT7p1zUHRVHEvLI8zzOEWdY9RRt5EV3IF3pRgp5+0hCIrdCEGwp/9g5+d+72N2ZUkv0gmCVReil51mBhVMEiLDnzJkOtpZl0ml1CnofVy6sOMuomB16D2OelqigCGIKGj2dwt49COOaQgRkZEm7UgxxqM/IJqQKp0mQFfmWoCsqwrVcNaskVKTalGzkIyVIrqQdgM16nGbA5715xASRfDp8tnnm+/AYA06osTE80z02UIkCFZbUxIEbHx75KLyLjLHjV2grLfFXN4UTVXSogfY0uZFQ17Ln/KKTunBJCEiqA4+5tSHLpOqH7eNLxMFf6SCThT0B441TSnAUVeIgqNGQQizzZBNjiPjS1M61kJmvc0GH1HwzVSniSbI7RmjCT5bohYShxCCVLP67j5ZlzENiRoUMaUp7f4FafpkTRVC++RcsKz81Dz7InjnAbzH6Xsi+OAnQd1tHoJA0Y9maUr24w40Yp/FgXelGFGKlKt93AQBK1IO2STNRxBUpx6MNh9BsL3vXfUHenqRqVPKYGCnmUEEk4TICHPwTUeVWqcQ4vQD+hDLRhS61Dp0UVKPHOcnI1WNQsDMPpUoqOQrIHJAXRZVIi9ecuFD1mhCzAgASj4ipgn5jucww58HCQi5JiKHR3ce0YW0S5+mAZZqZJvlTwPMPp/+EGfcN6Y820+NUgQRgESn5EATCYINOFlBnG4hn59JEBSdFoIgO+PYmK4ahJhLnFLrD2T9eoGyrlMey1Z/YNhhiR4UmRzw6kbFA5OEiKDWF2CkIWudQpr9FChLpGJjBhEFTJeHKEiN+PgYiESBtDQqohNFyIpKaYqIMYREE9J4DQhCCphzSblJs5JTRpS8Lm3vQy4kImD1oFhQHVd6wXIa/ZiemFEEXD/Shj02Qpx9X4ak8ogQ1uO+VYxkYClGyvEAgoD1iUUQsPe5Ot+DO/VZ9j/A6g9skQosesBOM4MKJgmRkaa+IK86Bb2t64t9zJAoCPbWCIkIuFJ/lNQljChghcwWm1IRBc/0WdD+CbgAyU5rNMF3nlRgzr2lKBiPNmT0ZrC2Gq5yREVQIXWDIWshcB4ISVXCb6dsqUZYG1awnDVKgY2JERh1lp3enzqmehxzss3+aQiCzQ6VrFTeBaZN0pxTtc3qjGNjmgTBdty1B4JvidMycj3U87CRFtPZD6k/0HXq6UXm8eKRhMq55/VhhINJQkQkP+wU9QVY1ICiRx/bfpxOFHxRkASOYmZFNkaNAqbTUaOg2OlbGhUDlShI9RPW+geHHUHRCp+dmE7U+c+XcGB6vClHyHnUqhC4kZ38PBBUu1AjEuFL5UmTapSGTKBRAkuRNT5jH74Lsw8+Jxyb+5Cd/SrpoREEqx3YxJBihzDaqnYIL0HQ22xj42PiBMFVg4CTH9s7Nx5BMGxDIgRY/YEvvciW0sRguMAkITKUH3lA+pHZJv3IMxQ0pyEKNjswQuMqZlb0hxQYp0g9IhMFYjSjWwCxw/Nw9ZwbqsdX50BNVcrD2UWn3AKce3zKLoJhNuIhPMdTkC6GgjTLlMpXHc/tj0M2UN0ZN0+LFZnwHbdFEfDjph700ZPi5+clHdLYeBoO0sdBEJRxUqQYWe10EASsSJmySZreph43++j69Tbb+ztN/UG1DU8vMvoUkChwJKF4YJIQERWnUwkXEtOG8OhCeJ1CSHQgC1FQ/s5Qo+DbcM0XEbCmHiH2VvsgREHpg8XXseuGp+Y405qyrnaEIVI0wefce2f209RYUJG1LgEjMwVcgahRkcbxr0c9QjJ2iloE1EkPISCRoghU20LqELIUKmMEQbENndSRdXrIQBlpk8hJ9V1SHU93jtWAr8+BN88t7RKnPoKAjZO2/oCSXlRkgsAoJpgkRAbmHKdJG8LkbIQD6+s+Ho8oJKASBUkWTT0iEgUsmiGPnWrFI9+D01OHgQFNawpZ7Uhvk6fvQoqYXWOnQQo95Jl9Ty2E7Nz7oglFRR4pTrXc+yAtfGQCTQvyLH3qSzWqNXAnnlasLETJGUXwzsQT29TjpoA3C5JMVEznGyMIshMfQhDc4yHnhRAEGTEJQvUcTGcfe1dnrT+gjKfYXcDFGcpQhrLI6VPA820EMEmICFekACA8bQhz9jHC4S+Mzo8oYM6/ek08aUK+mf4sEQUiUcCiGdheE4pOJLybioTUypsheg9oNCFFAXOqlCNvH37I9xbgP5XwguWQmX6sraITc4D99pptaeCdu3DP2aD2VEkH5mibfcrCJCqqg4v0IRIE1UYaQbCdF6YnpEi52sfhuNvO20MQMD3V80Le+VgaFEoAcILgtpufpQwamCREho8A1KtOAU9xCt90Lc9iZt+uxV6Sgb0Z08ymp/EmHLrJaUfUaIK1D0aEPOeP6CHvm5CmELuBgC2DmiYCUM/C6FjRhUaIUlBBj0bQiqH9BIIeRXDpwaIIuHPus8etO7QtTZ+QvRCqfSSdiGMfWoOg9jF1h+yB4HTsHek+1pWSsDQl9Pyq6UWU8brGrPgBUDh0RZTyqkmo99k1JpgkRASVAKRLGzId+6x1CnoboA9FN7nAbM1SzIw51NYVj4R5LsErHikPZmI6kS/tiKg71duxwZHHxmoxxkvl/CM1DY2Q6uRL6YmtJ893c9FSjWLbEMuhx0mF2Yn6+EGdZdRhx2wwnXg17960MStBMPSVzSJlLPUHd+xtKU+IY+9K97GkF6XZ/4A2XlkiCAX4kTAaAkwSIoNaqJwubQh5QAQQDr0vlSj4+mC2BhUz67ZSiYKE6ETBc23I+ydgD2Pfm9+VvpQlmuBL5yFGXfCUJNP+zClH2HiVNqzoOJKjT7Whp4M+u54fwfAtfeq0C0k1QncwDihYDrUrSxRBdejtfZXxyD8zYRy3pRkZNkQmCDb78yQI7nOyO9oy8iAIxjmh+swCZX+9gycDoCDIL4rAqxulBZOEiHARgK6/TUe11gXN7jHcRCG0jVzoi8lRZ/WRh5+qh2prCmfe2UY7pzSObRYHP4tj7rWV6uCnKGB2tZGLl3uho18vUMkEmvpDJAHUKEKan7Ev1SiL7hh9az0eVZ9vJaOkDSEDah/acxsdD33s0exC6yQwUlRHgmDIedOiqu/6IhMERjHBJCEyFPbew4hC7BoFVI44q6/MDGBEIWMhs9GGTrOZbeS0IyyiQY0myCC/0TOkOzV4MmeWlCNqXQLeFyFIGdp8s+XONmrfLGPUONWoFogVRXDJ0YmSedwT3HSmGfn6YmPIKTfGGNgMvaKv8ow0bSmXZRt8Tjk2nqk7zxoE0/7iE4TKv9i4RUElIpLXhxEOJgkR4ao/UFm86ehS5RqdKOgPPMXZx85Xdqod45EdXqITHK0+IZFDvQjEFqwtsoMfIZrgTSXqgWSD0TigEqA0BctJX8fPCEszovZNM26aNCNXX9Q+apQAtRnrWyUIRpswnXIhTIKgvlOqY8XYKK3eBAF7X9ILos36A8x2BsMHJgmRYas/qB63O7qhTn7NiILQx01fzCwjr9SjVGlHedUnECMVdJKTwbvAEKs2wTGuM+VIOoa1OXVEqktg1BYx6hHUOgJzX4EKYjvj1CgChlhRBL0NLUmSH09JmzDkYtcheG1GogVVec8z2jWWI8XIVoOgO++4s42RlXSbpOltPoJQlS8rMv6xHD6DYnvxnpXlcjnXDyMcTBIiQnSaP2yZAFAKlWMRBcpY/qgFlk7jJhe6nQqoqUdOHZ6+OlGQ4thK2pGjb6ZZ/xjwRRMwYoG99fW+mEfgG7deEMg5Jsdo6T6MYiO0HqFIt2cM8hGrWDkGwm2X2pCZ/ur5yEt8Vo7JzjHSRr62qt7KeLo+9/m4nG0w2mx7ILiLhpH3LRbhSEkQ1LEc2QeK7fy8ZNDAJCEyRKdIyELa+oM0RAGTC691cKcSYUQhxM4uowhEAXHisQ3PbOejj6+0BXoawWlHSuRFiiZotqfaOyEU6FsxLHXJt7kaRUcskKMJDnk0SuHQwXAjS4FycizSkqwuhKYaoc565FqEUGA2uaIIyix44jy7Hy2ogx7ITHxzHMlYDoKgOtQVeSzVRrbd5cjLtqjOu2pnOEEw5JSoC/IOxqIQGQhCdSzHu12KHpQd78x6o/L/nteHEQ4mCREhOuW/TaKgkwAfUcCiAVV5+wwIdS+FVEQhUD41UZDlqDP7VWWIvL1NeYBgNRChaUdEBO+dECOaEBne5VB1OWqNRBbEiDQUadq6IAhd6hS74rVw/rFNzqryXf9iy56mWcrVbZvZliWK4NIberuGphmphKOiA8/zT8YgphRV5c02eSxdR55FysaxQIKAbZKWZQ8EW7Siev6OLAEkvYgdZgYVTBIiQ3HuNaLQ9bdJFFzOe3jaEPKgcUQmfERB1wXogzEOUdDlMbhWHsKcfaUNGzPUoXa9yZC2VKsdufSGwhVNCHXw08BxfWu9sRplLNf4Rd4rIbbzjc2yu8aq5Y7MrqVPqQXLVFBTbqqOtpkaFTuKkLRhP2PU4bc78qGEwycvpxkBdP3U9TQjKVBcbUMceXx88xiFIKgpOW6CUBZgtJl63QTBOIbZhhIffA8E+1i0AuUy8o5EJ6nqjErGQF4fRjiYJESE8iBAiEJIWpGLKNjkqETBpQM7Zjj+SkqNi7x4iELlGOJQG4697eHmIDYuZz90/4RUy6ImekNnsTNEE3R571iOt76kw4gECORYFrjsoEZccgK2DGr1WHGJAxUuB7+mzj96C9jrEWLM/JNJACE64YNzphxxtF3HqHCtZqTMlWDnLEURTB3YczzMDhdBUNOiMGe5YrfLkUfslt5bpsNtEgR09j9GFAKNEJRNOQ9BsB3DCpRV8sAOM4MGJgmRQQ3jxSAKrjHRWRAC2cCOZYErVSmKQ42O6bgernqC2HC9NbOEe11Oc6iznQUufTnNursICRcvNw5CaxTijOk6Vrsx3cQn7lgx9IaOie2HkByL8BOlrmRUlc9+8i69ahTC/p7GdLjGSksQfCgyQaiQt7w+jHAwSYgI3QmXowmU1CO5jZp6ZPaz68J0YGM5Z0VSrHjkiliQ0o6w80QKmcn7JyTmy1Npmo3EYuPgvRNcS6KqU1kVI516naCudKQfywJqEXREBBcvxxizwC/atMjPUa49IajOjNMKlkOBO8dhS7GG6pcDfHo0AI8KYI6q3TZXFAGf2XfbWz1WceCRNmnmXiB6MYe5arf9mJxmZMgj70g8moHp1d/BHv0IecH0h6YY2Y6pY5pFypV3DTvNDCqYJESGjSgAQC6pRzaiYIQfPUQB02GzVW6jEgWb/i6DVKKAjYkRBQyk/ROkt2ymmgh9TMyhR9/2oelHDh2YreE5Cfa2nMlEbnUJdYhyVNCbahcM/TkTgtB6hGD92E8hQqpRVd6+7GsMcuGy0VesnBxzDOpKM/Itd1qVdz1fzbHkQmU9zchXqJwcIxAElahUnXts8zKSfj1NCdGfpgbBdsy2BwJGEAqLPKMIRT7vAoNJQkSITjX/XyYAeo1C13GTKNhIgI8oUGoUXEQh84ZrgD98qPpDIwrJMeqyqJQHpHPmXX74p3PQ8aiD+gBX9AaTCVctA/bmDNNP3oE5ORaBrGjjZIGzKLkH1BbEAnWm3UUIYsRZnIQjMOrhzMKLsGSpa9nTmDwec/Txc6M54oYuZWbcL4/qRwiCXqis6Mec7sAIQtalTr2z/06SQSMIpq50NQjoJKByLRA5rLiZnWYGAUwSIsNGFJS2wL0UYhYzhy9n6l59qdqBQjrwlZlMVXZbnYXMDpKCQiImQnsLYwTD9VB1FjEjYeVwAoB5CX67cF0yIdHzFmjpUxicy5zqMl5dDnJTAfEa1qqOoZFSkGJGFJyFz0Rn3nULJ7c+0WbnTx4Cd2d2RS4SEoAtp0oy1bNSUlpdskPafQwLdrquEzK2sWKQkG21K3OmOEk69XQmGSGFyvK7wVeobIyjO/fSuwF7J7qWeaUQBCxSoY/VNY7j3e5IL+o6jr9zywV8XlVWa8rrwwgHk4SISH6ECFGQowWJfEqioOvyOfI2okDdmdl5ro4ahVBdSkqRsJ+302l1kBQ5mkDRhdqMERMHAZNOCBsA1ym1kZ12XZ6a+oTaapenEAFVl/86k51rV9QiWBfhWlAJDSEKQbWLIieIj20KEaCSBYqzTyUElJQkui7/ODECWqEOu94Psyc0wuCKIgTrQhx9l/PsKrr1LXdatceuXx9Hdc7VcVT9FLvMd6E6B2Q66TqwSS3fTsrG2AhBMI9hZIZGEMxj1bq9RiAIjGKCSUJk2IiCfMy1lwKFKOi6jLFJNQH21CNMhy9CUG00dVHsoxAFDEY0AcDttFMKmQMLoC3KDF1AOZ/glYtCiUnK83Fdy0BdUTdWqxCHiOlCjRQRqDXyiEAEB8ICN1Cj6KJGEdy61H+xcVz9ZLhIiZsYCUMmdI5AH0d1Zuk2YG24c+7QRSQIJtGxv398BMFWg2AjCC679GOUTdJUW+kEAY2uI/ZjOouCyjnk9WGEg0lCRBhOvUQUfOlHXcdoRCFN0TM2Q2HbmVmHqx81ouCyz3gIU2b35eJjjCgk8n7ChBETUrSCSkxccKUMuafc7PJpCUCoR4IgONKQ9MvBMQ+1gRQRCLweBah1yGPVouCagBwKpoNn9R2pRs5+jp8FVovgQowoAkWXCxgBcUUR9PHUlKXKcw8ZR4sqKLo0gmBLuzFtUB1xPBKCvQ/9BCFtkTJ1J2UsgoDZmZYgJDKO2oUiEwRGMcEkITJsREE/pjv4IUQBkwvfVRl5+GUsZg6vd3A54t26pQcsKXWJUsiMzLK49k9AowkEYqJEE4wi74jRBBdcpMcZhbBfj+DVeyjECwGpLsHVLyJcG6rhNhTvJRw8M56LY5/SqQ6e1c+WauSqRXD1k1F1xsNs1514LM0It0F3vE3+j5ITzIGWnHfbuBhB0NOMqIXKxjlIqUuupU7Nc6C96zCCYNpg6qLsg4BFF3wpRnq/NAQBSy9SbfdPqtUbQpSTd330TwHPtxHAJCEiKo4+RhR86Udy/7T1Bz6iYEYEaM49pdi42s907CikANWtEQUUjpkU97SYgxRQ4t9yU8oCYqOImXoOuvcQujIS+sZPS0JySDkijBc8o98tH0wgCujs1xrBTm7KfqH1CHq/0MlRV6qRux9090u3ohHmjFOiAgLpVyUUgc8eh8NOIUOugl0MGEHA0pnMfiZBcBGXRDcSQQgjKeb7NmQVI2wnZQpBkAts0SwAB0HAzt1KEEIj3oxeCyYJkWEjCl3H7OlHNqKAychtIURBbcOJgi01yt4fIyF2h9O154Jz5kfYx0NXJPKM2/3F2y/zakehycGYTpLjT4g+pI0m1CjlqDpuOse8CKk9DBrSRinSpk5RUo3c0YCwftVj6XZXdv5kA/tRCAh2njRnvNJPduLNNrudmFNdscnsT13JyG6vOV7MfRDk9q62MIJg2ImOhxMEbCJQ1uvKMCgKKueQ14cRDiYJEaE7+ujsvyX9COuftv7Atd8CBkyG0t9NQvT0GvPBSSEhmQuZpSmkkPoE77Koen9HmpPrLRt1SVQKKETF5dG4Uo4o5+CwN3WaUEYyknbcnlTgnNb5Tjv7X0Ha9zbFMXf396+whNlGm2X3Dh+lX9WxJzjjwmxzPc8oy51S6hCwGXwK6XAVKrtTn8z3ozm+TGjMNrO/SQIoqytRipQpBAHbJA0jCKbdWFSiuASBUUwwSYiM8n6cKABIP9QAotB1zE4UbDKYbmoxM6W/q59pHDaeP/yJEQXr+WJExbWSETI77xrP2s8186901HQTognBG6ylTHuq9svBSc9YS5G2LsEYPyJi1RsUkWSE5v5TkD5q0PVvOW0aktYfQ1pfqZyy5gGbsdfhigaE9KNGL3SbqMudVnVWHFiHbYiDj+2obNprd8atTrz0ntEJgnIuxvhYoa9JPoz+cj9LipFrDwTsnHBCE0YQTJ32FKWioFJXkdeHEQ4mCREh9nX/QBGiQC1oVr47Nl2jbqZG2ZiN4vC7owZ2x582m+4nIVi9gIsoGHDY73Ikc13tSI+MUB9ilDQimywVhJSh1M6yHo1IPZNvHz+rA56nA59nWlQexcaxdFNm74N1arP+qSMiBOc7/CdET3FykQe3Y28633ZZSafmRLtsc9tvEoTQ/RC67JHtVY9RVzIyxkAIAiXFyKU7zT4Ivk3SsBoEdSxzkzRqgXIjEQRGMcEkITJsRAEAcdgJREHW4SIKlHAiLSKgPeiCU5ewhxeeepR1xSOnjPQw1FOBXPsnpIomyLopBcMUpz70Ye4ogrbLpiQOBPvTEginc56RVJDGz9GBr2XkIFeykMOSqrru0Gw4mm51DFQmdRE0KP2wMXRnPfXPL+NPGyMIaaIIlP0Q1Fn2gDEIk0qUpU5dBIGiG4sShBYp2210pxh16bFHyH0EoXoMJwhFrF0ulyFZijb+p95n15hgkhARCTFAiIJr5aOkP0IUfEukxihm1hGaelT5l5T36CAKdjskPRpRQMdKW8isQyclXU8wtR9htaOgaAIq4nD8SVOIhPyDeqccRXKgUSdfIy5FTPPpKahc2cTZx5YSjURgXHpqmWoUEimg2kErHRJeGYOYYM6r5rwrM/aJ/Q7H3kEabGMo9iePN5MgpF3JyBxfc/Cd9QHmeydNDYJ6jjhBQCfqNIKgEhU6QUAXBRGmjQyGC0wSIsNGFAAgFVFQ2hxEwefEU2TwFKSwqIHtmKLHQhScDzf05UYgJYksYYYdW+2IEr1Is9pRQDTBKRN8jDC+bmseKUcUEJz6zCspRUKFnDQCAUmKjXOMNlCQOLAuRz5jYTQFwmGH6Sz7SUfo7sohx0KiCBRiQhtTfi9UjjlIg4OQVHXjBEHRoxEE2VnG6hDksZVjDgff9X7RbQ2tQaAQBLutiEwgQTB1azYWcGo9l/0RpA8jHEwSIsKIIEjfbQXNMlHQ91IInQmn1B9kKWampDdR0pyo52PTQ0oFcszCYKsd6ZEBUoQhKykx0rBSRhN0faGgONqUOohEhpBypNclFBkVshK4oVojI+uqRbVEiHNO2RshxIHOmvqEjq9zdEQW2zjNN5breZVmuVMpsIqmGVX0mZEKukOO2orM9Ju22gmCK4KArWSk2I7qMQmCYYfVmTcJB3o+jn6uFYwaiSAwigkmCZFhIwpKG3EvBfkYpZhZscNBFExZuh5KepM7IqA7xv4Vj7CZE1vaESaDgkRc8LEswopeXMSfQ2AUMWP6NEITlHJUZCTkguTxWEUos/r6qkmNEAEoGnQi4bqCrvQjQ4binNc5CkJBmhl9wiOLltYTiQS5ljutyqoEAR0TdaC1MVCHviIrVFnUWVZlQwlC1S57f1OP//2hO/OorBRB8BUpK5N+DoJQ1Y0TBOdEWJ1Q+f/M68MIB5OEiEgceYQouFY+AtCcZQ9RkPtnqVGgRgRcREEHKXxLcpYJDzQHUbDqcz2oCQ41ae8EfayAaAIu47fd8DJipxw5ZNyrDAUQGgYjAvR6hKykI02qET77r+sj2EVx5AOiCPhjVKiyzjErzqxDJiAq4SpUthEEDDpBQMfMGoHQjskRBNtqSRhBMCbTtBQj9Rj+XqbsgSAv2tEIBIFRTDBJiAxnTYKHKABIP3AHUYhVo2CMmYIouKMGpl5XREFpJ9qlI+uyqKY+vx4KuTDGCokmOPS5yUDZLxtQf0By9AXBds27wUgGz/Qz9HoE7LajOOcV5JVqFG3WPnIUgTamy/GuPLNceuzkI9FjONAU2W79rpl+RwTBt9SpGoGwOe00gpDIEGoQfARBkXEQBPNa4NEH5Ro4ZIoC3ieheGgYknDrrbfC1KlTYcCAATB48GBUZvv27TBjxgwYMGAAjBgxAq677jrYv3+/U+/7778Ps2fPhtbWVhg8eDDMmTMHPvzww1Q2in3dDw5XTUKKvRTSFDNj/bIWM+ug1U74HXEXUbDrU9+slP0TsBkWrD6h+w+HuQEEJGj23+9tRFtilTTN1xgPVVLxMqFOokJEGqkIuVbQU4tIaUOElYUaIW0IoBpFoJAQWhqPX8YlG/LocEURbGPiMhWHVvsuOel6FCHtfgi+c6GcE6UGIk19Qz2KlN2EA3f+lQhHAxCERkcsH3XlypXwxS9+EVpaWuCQQw6BpUuX5m+8Aw1DEjo6OmDmzJlw+eWXo8c7OzthxowZ0NHRAatWrYL7778fli5dCjfeeKNT7+zZs2Hjxo2wfPly+OUvfwnPPfccXHrppanttBEFrC1kLwUsRchFFGwPvTQ1ClhkwBVR0PXbCYj0oNIe5E5ZTS+pZiBNbYb+gJcq9fSxUkUTUCM0GUSfkcYUEk1Ig9gpRyllioSetJxqtaagGKse+UDZyyBNqpHLGU+DNFEEipNOmEtIFUWokhJhRBFsBCFEv2onThAUPZaZ/qoOU9YVQTAdbmH0de2F0PU9YAILOe4jCPIEFo1w2AmCT6aIKUeVa5TXJ0/E8FHb29thxowZcMopp8CGDRvg6quvhosvvhiWLVuWq+0ulITTsyoeli5dCldffTXs3r1baX/iiSfgT/7kT+Ctt96CkSNHAgDAPffcA/Pnz4f//d//hebmZkPXpk2b4IgjjoC1a9fC8ccfDwAATz75JJx55pmwY8cOGDNmDMmmvXv3wqBBg+DBfofAwL59AACg1LeLfzX1qb5wS31LSpv+HQCgdEB3W/e/pabufw9oUtorx5TvSZ8mpa/exyVT+Y7J6P9WZCj63Xq7uWqJLqvKlACaqny3VLLIYn1L3f0c+qFk0VOSZJqa0D6JXss48nmDcR1kGbc+RaakXg+9ryIn2a+0JX0QO/X+koyQZUqWdkpfABCInUZbIqvphy7nT5TM61CRdelPZs41GQGmvdY+3TKy022Tdcvos/jqObr+rfRTvuuyDpKgRwWwKIFeuGyTkb/rkQR9Fr6M2eBw6m39hSaDOdHmrs2mjG1vBKcN2FgCb7etaKTqV0kCRiyMc9Bm3NUxhWFblyxOENQxNb3KLHhVv2J3Ml8hywoIKVRGz8lCENSxcYJQaUP3ZvBEENz6sZQgnCBUbbD3ybrEKUYQ9u/7CF544gzYs2cPtLa2Qj1R8aH+3xlPQJ++n8tljFqdbxYfdf78+fCrX/0KXnvttaTfueeeC7t374Ynn3wyN5tdaJhIgg+rV6+GSZMmJRcfAGD69Omwd+9e2Lhxo7XP4MGDE4IAADBt2jRoamqCNWvWWMf67LPPYO/evcqngmq0QI0odLUJTUaYMp69FPSi4TyLmc0+lhmd4PoGywOPFPq1zILID0SB20AqNqYUdvmiCZjdlvQmi7BXxlsUXYSUo6ypURFAWuEoZ+S5i7MPtVrC1HUl87YhpB4hDdKkGoVEJfKKIrieR64ogr2PaovrHKkEAetLSf2JSRBk2AiCftytn04QKO/bPAiCLlMU9OR9Eig+6urVq2HatGlKv+nTp8Pq1atraquMPnUbOTJ27dqlXHwASL7v2rXL2mfEiBFKW58+fWDIkCHWPgAAixYtgptvvtlo/6ijE6AZAPYBlPqUADo6uyIK+7qONx1QAvisO4LQ0R1BkL4nMp3dUYFO6XtTCaCzsyuiILeXSgDdKW2lAwBgvyWisF/S391WkmY8S00lgH1IBKNJk7H9u68qQ+uLRQS0mXRLREDVq+rXZ/kxG0Jm+at9tCgHFk3QIw6E2X/9nMEYD4kIlCz6nBECXVa2Wzon5HwMvcrsvHo9qjP6ph5RKhH7yjPxlpl8zX5bJEHVoY2D6AdrJKGiMzySgB2rzuZjkQS9jzrbDgGRBHRW3yLrjiTo33X9gPSx2yBHEmQH3owEIBEBPZKAyJShJM3KI+NK43fJy/ZrtmA2CED126IIrtl+axQh0Sk7pt3/an3Kmm1dMppDbTjwZh8jigDqd9ke01HX9cvOuKbfSAsy9dudcHVcVR84+wIAlEGgfW0OfVebWYdg2FAWUIaKIw5Ku2qjvwYBknP1pwpVCYJqq0u/KJdh//6PjfOsNzr3f5S7bnlSFwCgpaUFWlpachu3AoqPapPZu3cvfPLJJ9C/f//c7dRRV5Jw/fXXw/e//32nzKZNm2DixIk1soiGBQsWwLXXXpt8b29vh2OPPRYuLLcDfFpHwxgMBoPBYDCIeO+992DQoEF1taG5uRlGjRoFv1nxjVzHGThwIIwdO1ZpW7hwIdx0002ofKP6qDFRV5Iwb948uPDCC50yEyZMIOkaNWoUvPjii0rbO++8kxyz9Xn33XeVtv3798P7779v7QNgMs9x48YBQFfler1/bEXC3r17YezYsfDmm2/WPeexKOBrgoOvCw6+Ljj4uuDg62KCrwmOPXv2wIEHHghDhgyptynQr18/aG9vh46OjlzHEUKo0X8AZxSh1j7qqFGjkjZZprW1tS5RBIA6k4Thw4fD8OHDo+iaMmUK3HrrrfDuu+8mKUTLly+H1tZWOOKII6x9du/eDevWrYPJkycDAMDTTz8N5XIZ2trayGM3dadLDBo0iB9CCFpbW/m6aOBrgoOvCw6+Ljj4uuDg62KCrwmOJjmltY7o168f9OvXr95mKKi1jzplyhR4/PHHlX7Lly+HKVOmRLEhDYpxdxCwfft22LBhA2zfvh06Ozthw4YNsGHDhmRPg9NOOw2OOOIIOO+88+Dll1+GZcuWwQ033ABz585NmOKLL74IEydOhJ07dwIAwOGHHw6nn346XHLJJfDiiy/C888/D1dccQWce+655JWNGAwGg8FgMBi9FzF81Msuuwz+53/+B77zne/A5s2b4Z//+Z/hgQcegGuuuaZ+JyYaBBdccIGArvo45fPMM88kMm+88YY444wzRP/+/cWwYcPEvHnzxL59+5LjzzzzjAAA0d7enrS99957YtasWWLgwIGitbVVXHTRReKDDz4Ism3Pnj0CAMSePXuynmaPAl8XE3xNcPB1wcHXBQdfFxx8XUzwNcHB1yUuYvioQnT5qccee6xobm4WEyZMEEuWLKntiWhomNWNli5d6t15bty4cUaoRsbJJ59sVPIPGTIEfvazn2WyraWlBRYuXFiTCvlGAl8XE3xNcPB1wcHXBQdfFxx8XUzwNcHB1yUuYvioAF1+6vr16yNalg0Nt5kag8FgMBgMBoPByBcNU5PAYDAYDAaDwWAwagMmCQwGg8FgMBgMBkMBkwQGg8FgMBgMBoOhgEkCAbfeeitMnToVBgwYAIMHD0Zltm/fDjNmzIABAwbAiBEj4LrrroP9+/c79b7//vswe/ZsaG1thcGDB8OcOXOS5bIaDStXroRSqYR+1q5da+138sknG/KXXXZZDS3PHwcddJBxjrfddpuzz6effgpz586FoUOHwsCBA+Gcc84xNllpZLzxxhswZ84cGD9+PPTv3x8OPvhgWLhwoXcznZ54v/zoRz+Cgw46CPr16wdtbW3Ghjs6HnzwQZg4cSL069cPJk2a5C2EazQsWrQIvvSlL8HnP/95GDFiBJx99tmwZcsWZ5+lS5ca90XR1lzPiptuusk4R99Orz39XsGeraVSCebOnYvK99T75LnnnoM//dM/hTFjxkCpVIJHHnlEOS6EgBtvvBFGjx4N/fv3h2nTpsHvf/97r97QZxOj54FJAgEdHR0wc+ZMuPzyy9HjnZ2dMGPGDOjo6IBVq1bB/fffD0uXLoUbb7zRqXf27NmwceNGWL58Ofzyl7+E5557Di699NI8TiF3TJ06Fd5++23lc/HFF8P48ePh+OOPd/a95JJLlH633357jayuHW655RblHK+88kqn/DXXXAP/9V//BQ8++CA8++yz8NZbb8HXv/71GlmbPzZv3gzlchnuvfde2LhxI9x1111wzz33wN/+7d96+/ak++UXv/gFXHvttbBw4UJ46aWX4JhjjoHp06cbO8FXsGrVKpg1axbMmTMH1q9fD2effTacffbZ8Nprr9XY8vzw7LPPwty5c+GFF16A5cuXw759++C0006Djz76yNmvtbVVuS+2bdtWI4trhyOPPFI5x1//+tdW2d5wr6xdu1a5HsuXLwcAgJkzZ1r79MT75KOPPoJjjjkGfvSjH6HHb7/9dvjhD38I99xzD6xZswY+97nPwfTp0+HTTz+16gx9NjF6KOq6AGuDYcmSJWLQoEFG++OPPy6amprErl27krZ/+Zd/Ea2treKzzz5Ddf32t78VACDWrl2btD3xxBOiVCqJnTt3Rre91ujo6BDDhw8Xt9xyi1PupJNOEldddVVtjKoTxo0bJ+666y6y/O7du0Xfvn3Fgw8+mLRt2rRJAIBYvXp1DhYWA7fffrsYP368U6an3S8nnHCCmDt3bvK9s7NTjBkzRixatAiV/8Y3viFmzJihtLW1tYlvf/vbudpZT7z77rsCAMSzzz5rlbE9m3sSFi5cKI455hiyfG+8V6666ipx8MEHi3K5jB7vDfcJAIiHH344+V4ul8WoUaPEHXfckbTt3r1btLS0iP/4j/+w6gl9NjF6JjiSEAGrV6+GSZMmwciRI5O26dOnw969e2Hjxo3WPoMHD1Zm2adNmwZNTU2wZs2a3G3OG4899hi89957cNFFF3llf/rTn8KwYcPgqKOOggULFsDHH39cAwtri9tuuw2GDh0Kxx13HNxxxx3OVLR169bBvn37YNq0aUnbxIkT4cADD4TVq1fXwty6YM+ePTBkyBCvXE+5Xzo6OmDdunXK/3NTUxNMmzbN+v+8evVqRR6g61nT0+8LAPDeGx9++CGMGzcOxo4dC1/72tesz95Gxu9//3sYM2YMTJgwAWbPng3bt2+3yva2e6WjowN+8pOfwF/+5V9CqVSyyvWG+0RGe3s77Nq1S7kXBg0aBG1tbdZ7Ic2zidEz0TCbqRUZu3btUggCACTfd+3aZe0zYsQIpa1Pnz4wZMgQa59GwuLFi2H69OnwhS98wSn3rW99C8aNGwdjxoyBV155BebPnw9btmyBhx56qEaW5o+//uu/hi9+8YswZMgQWLVqFSxYsADefvtt+MEPfoDK79q1C5qbm436l5EjR/aIewPD66+/DnfffTfceeedTrmedL/83//9H3R2dqLPjs2bN6N9bM+annpflMtluPrqq+HLX/4yHHXUUVa5ww47DO677z44+uijYc+ePXDnnXfC1KlTYePGjd5nUKOgra0Nli5dCocddhi8/fbbcPPNN8Mf//Efw2uvvQaf//znDfnedq888sgjsHv3brjwwgutMr3hPtFR+f8OuRfSPJsYPRO9liRcf/318P3vf98ps2nTJm9hWE9Hmuu0Y8cOWLZsGTzwwANe/XINxqRJk2D06NFw6qmnwtatW+Hggw9Ob3jOCLku1157bdJ29NFHQ3NzM3z729+GRYsW9bjdLtPcLzt37oTTTz8dZs6cCZdccomzb6PeL4x0mDt3Lrz22mvO3HsAgClTpsCUKVOS71OnToXDDz8c7r33Xvje976Xt5k1wRlnnJH8ffTRR0NbWxuMGzcOHnjgAZgzZ04dLSsGFi9eDGeccQaMGTPGKtMb7hMGIyZ6LUmYN2+ec8YBAGDChAkkXaNGjTKq/isr0YwaNcraRy8A2r9/P7z//vvWPvVAmuu0ZMkSGDp0KJx11lnB47W1tQFA18xykZ2+LPdPW1sb7N+/H9544w047LDDjOOjRo2Cjo4O2L17txJNeOeddwp1b2AIvS5vvfUWnHLKKTB16lT413/91+DxGuV+wTBs2DA44IADjFWrXP/Po0aNCpJvZFxxxRXJgg6hs7x9+/aF4447Dl5//fWcrKs/Bg8eDIceeqj1HHvTvbJt2zZ46qmngiOKveE+qfx/v/POOzB69Oik/Z133oFjjz0W7ZPm2cTomei1JGH48OEwfPjwKLqmTJkCt956K7z77rtJCtHy5cuhtbUVjjjiCGuf3bt3w7p162Dy5MkAAPD0009DuVxOHJ8iIPQ6CSFgyZIlcP7550Pfvn2Dx9uwYQMAgPIwKyKy3D8bNmyApqYmI92sgsmTJ0Pfvn1hxYoVcM455wAAwJYtW2D79u3KLFgREXJddu7cCaeccgpMnjwZlixZAk1N4SVSjXK/YGhubobJkyfDihUr4OyzzwaArvSaFStWwBVXXIH2mTJlCqxYsQKuvvrqpG358uWFvy9CIISAK6+8Eh5++GFYuXIljB8/PlhHZ2cnvPrqq3DmmWfmYGEx8OGHH8LWrVvhvPPOQ4/3hnulgiVLlsCIESNgxowZQf16w30yfvx4GDVqFKxYsSIhBXv37oU1a9ZYV2xM82xi9FDUu3K6EbBt2zaxfv16cfPNN4uBAweK9evXi/Xr14sPPvhACCHE/v37xVFHHSVOO+00sWHDBvHkk0+K4cOHiwULFiQ61qxZIw477DCxY8eOpO30008Xxx13nFizZo349a9/Lf7oj/5IzJo1q+bnFxNPPfWUAACxadMm49iOHTvEYYcdJtasWSOEEOL1118Xt9xyi/jNb34j2tvbxaOPPiomTJggTjzxxFqbnRtWrVol7rrrLrFhwwaxdetW8ZOf/EQMHz5cnH/++YmMfl2EEOKyyy4TBx54oHj66afFb37zGzFlyhQxZcqUepxCLtixY4c45JBDxKmnnip27Ngh3n777eQjy/T0++XnP/+5aGlpEUuXLhW//e1vxaWXXioGDx6crJR23nnnieuvvz6Rf/7550WfPn3EnXfeKTZt2iQWLlwo+vbtK1599dV6nUJ0XH755WLQoEFi5cqVyn3x8ccfJzL6dbn55pvFsmXLxNatW8W6devEueeeK/r16yc2btxYj1PIBfPmzRMrV64U7e3t4vnnnxfTpk0Tw4YNE++++64QonfeK0J0rbpz4IEHivnz5xvHest98sEHHyR+CQCIH/zgB2L9+vVi27ZtQgghbrvtNjF48GDx6KOPildeeUV87WtfE+PHjxeffPJJouOrX/2quPvuu5PvvmcTo3eASQIBF1xwgQAA4/PMM88kMm+88YY444wzRP/+/cWwYcPEvHnzxL59+5LjzzzzjAAA0d7enrS99957YtasWWLgwIGitbVVXHTRRQnxaFTMmjVLTJ06FT3W3t6uXLft27eLE088UQwZMkS0tLSIQw45RFx33XViz549NbQ4X6xbt060tbWJQYMGiX79+onDDz9c/MM//IP49NNPExn9ugghxCeffCL+6q/+SvzBH/yBGDBggPizP/szxYFudCxZsgT9TcnzFr3lfrn77rvFgQceKJqbm8UJJ5wgXnjhheTYSSedJC644AJF/oEHHhCHHnqoaG5uFkceeaT41a9+VWOL84XtvliyZEkio1+Xq6++OrmGI0eOFGeeeaZ46aWXam98jvjmN78pRo8eLZqbm8Uf/uEfim9+85vi9ddfT473xntFCCGWLVsmAEBs2bLFONZb7pOKf6F/KudeLpfFd7/7XTFy5EjR0tIiTj31VON6jRs3TixcuFBpcz2bGL0DJSGEqEnIgsFgMBgMBoPBYDQEeJ8EBoPBYDAYDAaDoYBJAoPBYDAYDAaDwVDAJIHBYDAYDAaDwWAoYJLAYDAYDAaDwWAwFDBJYDAYDAaDwWAwGAqYJDAYDAaDwWAwGAwFTBIYDAaDwWAwGAyGAiYJDAaDwWAwGAwGQwGTBAaDwWAwGAwGg6GASQKDwWAUCJ2dnTB16lT4+te/rrTv2bMHxo4dC3/3d39XJ8sYDAaD0ZtQEkKIehvBYDAYjCp+97vfwbHHHgv/9m//BrNnzwYAgPPPPx9efvllWLt2LTQ3N9fZQgaDwWD0dDBJYDAYjALihz/8Idx0002wceNGePHFF2HmzJmwdu1aOOaYY+ptGoPBYDB6AZgkMBgMRgEhhICvfvWrcMABB8Crr74KV155Jdxwww31NovBYDAYvQRMEhgMBqOg2Lx5Mxx++OEwadIkeOmll6BPnz71NonBYDAYvQRcuMxgMBgFxX333QcDBgyA9vZ22LFjR73NYTAYDEYvAkcSGAwGo4BYtWoVnHTSSfDf//3f8Pd///cAAPDUU09BqVSqs2UMBoPB6A3gSAKDwWAUDB9//DFceOGFcPnll8Mpp5wCixcvhhdffBHuueeeepvGYDAYjF4CjiQwGAxGwXDVVVfB448/Di+//DIMGDAAAADuvfde+Ju/+Rt49dVX4aCDDqqvgQwGg8Ho8WCSwGAwGAXCs88+C6eeeiqsXLkSvvKVryjHpk+fDvv37+e0IwaDwWDkDiYJDAaDwWAwGAwGQwHXJDAYDAaDwWAwGAwFTBIYDAaDwWAwGAyGAiYJDAaDwWAwGAwGQwGTBAaDwWAwGAwGg6GASQKDwWAwGAwGg8FQwCSBwWAwGAwGg8FgKGCSwGAwGAwGg8FgMBQwSWAwGAwGg8FgMBgKmCQwGAwGg8FgMBgMBUwSGAwGg8FgMBgMhgImCQwGg8FgMBgMBkMBkwQGg8FgMBgMBoOh4P8DAahqXvp/8aQAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 800x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Define the function\n",
    "def f(x, y):\n",
    "    return x*y\n",
    "\n",
    "# Define the grid\n",
    "x = np.linspace(-10, 10, 1000)\n",
    "y = np.linspace(-10, 10, 1000)\n",
    "X, Y = np.meshgrid(x, y)\n",
    "\n",
    "# Calculate the function values\n",
    "Z = f(X, Y)\n",
    "\n",
    "# Create 2D heatmap\n",
    "plt.figure(figsize=(8, 6))\n",
    "plt.pcolormesh(X, Y, Z, cmap='coolwarm', shading='auto')\n",
    "plt.colorbar(label='Z')\n",
    "\n",
    "# Set labels and title\n",
    "plt.xlabel('X')\n",
    "plt.ylabel('Y')\n",
    "plt.title('2D Heatmap of the Function f(x, y)')\n",
    "\n",
    "# Show the plot\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "from knn_cuda import KNN"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "x = torch.randn(1, 4, 32).cuda()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_neighbors(point, idx):\n",
    "    new_indices = torch.cat([idx.reshape(idx.shape[0], idx.shape[1] * idx.shape[2], 1) for _ in range(point.shape[2])], dim=-1)\n",
    "    ret = torch.gather(point, dim=1, index=new_indices)\n",
    "    return ret.reshape(point.shape[0], point.shape[1], idx.shape[2], point.shape[2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "_, idx = KNN(k=2, transpose_mode=True)(x, x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[[ 8.8374e-01, -9.9930e-01,  9.0865e-02, -4.6895e-01,  6.5062e-01,\n",
       "           3.5713e-01,  2.7540e-03, -1.1006e+00, -3.2654e-01,  7.0072e-02,\n",
       "           1.4537e+00,  6.3529e-01, -8.7891e-01,  9.0447e-01,  1.5200e+00,\n",
       "          -3.4485e-01,  7.9845e-01,  4.2235e-01,  8.7704e-01, -1.0676e+00,\n",
       "           4.4966e-01, -1.0209e-01,  7.2012e-01,  3.3927e-01, -1.8600e+00,\n",
       "          -1.3683e+00, -9.9775e-01, -2.3663e+00, -3.5763e-01,  3.9668e-01,\n",
       "           7.5651e-01, -7.1849e-01],\n",
       "         [-1.1850e+00, -9.1746e-02, -4.6457e-01,  1.9257e-01,  9.7715e-01,\n",
       "          -1.0291e+00,  7.1886e-01,  1.2051e-01, -1.0491e+00, -7.5297e-02,\n",
       "           4.2818e-01, -2.2365e+00,  1.7874e+00,  9.5576e-01,  8.2599e-01,\n",
       "           9.7171e-01,  4.0681e-01, -4.4097e-01,  6.4391e-01,  1.7685e-01,\n",
       "           1.0861e+00,  1.2479e+00, -3.4845e-01, -1.9240e-01, -4.2436e-01,\n",
       "           2.6441e-01,  4.8439e-01, -1.3958e+00,  2.2066e-01,  2.4104e+00,\n",
       "          -2.0359e-01, -8.0374e-01],\n",
       "         [-1.6264e+00, -9.5327e-01,  1.2957e-01, -3.1032e+00, -2.0266e+00,\n",
       "           1.8387e-01,  5.8644e-01,  1.5760e+00,  5.8489e-01,  6.9964e-01,\n",
       "          -1.2885e+00,  4.7013e-01,  1.0897e+00, -8.3656e-02, -7.7999e-02,\n",
       "          -7.2594e-01, -7.9080e-01,  2.0441e+00, -6.9938e-01,  3.2295e-01,\n",
       "           1.2925e+00, -2.5711e-01,  1.7155e+00,  2.2408e+00, -3.0148e+00,\n",
       "           1.8065e+00, -7.6256e-01,  3.4306e-01,  5.1580e-01, -1.3086e+00,\n",
       "          -5.6533e-01,  1.9284e+00],\n",
       "         [ 7.2134e-01,  3.9271e-01,  1.6071e+00, -5.0619e-01,  7.1932e-01,\n",
       "          -3.1659e-01, -5.6081e-01,  1.0668e+00,  7.7527e-01, -2.2681e-01,\n",
       "          -1.5709e+00, -3.4161e-01,  3.4294e-01, -8.1535e-01, -9.6863e-01,\n",
       "           8.0292e-01,  3.7716e-01,  2.2695e+00, -1.0866e+00,  7.7996e-01,\n",
       "           9.0953e-01,  3.2876e-01, -1.6194e+00, -7.8458e-01,  2.5990e+00,\n",
       "          -8.1445e-01, -7.2991e-01,  3.7407e-01,  6.4379e-01,  1.2134e+00,\n",
       "           3.9513e-01, -9.5139e-01]]], device='cuda:0')"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[[0, 1],\n",
       "         [1, 0],\n",
       "         [2, 0],\n",
       "         [3, 1]]], device='cuda:0')"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "idx"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[ 0.8837, -0.9993,  0.0909, -0.4690,  0.6506,  0.3571,  0.0028, -1.1006,\n",
       "         -0.3265,  0.0701,  1.4537,  0.6353, -0.8789,  0.9045,  1.5200, -0.3449,\n",
       "          0.7984,  0.4224,  0.8770, -1.0676,  0.4497, -0.1021,  0.7201,  0.3393,\n",
       "         -1.8600, -1.3683, -0.9978, -2.3663, -0.3576,  0.3967,  0.7565, -0.7185],\n",
       "        [-1.1850, -0.0917, -0.4646,  0.1926,  0.9771, -1.0291,  0.7189,  0.1205,\n",
       "         -1.0491, -0.0753,  0.4282, -2.2365,  1.7874,  0.9558,  0.8260,  0.9717,\n",
       "          0.4068, -0.4410,  0.6439,  0.1769,  1.0861,  1.2479, -0.3485, -0.1924,\n",
       "         -0.4244,  0.2644,  0.4844, -1.3958,  0.2207,  2.4104, -0.2036, -0.8037]],\n",
       "       device='cuda:0')"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "get_neighbors(x, idx)[0][0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch.nn.functional as F\n",
    "import torch"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "torch.return_types.max(\n",
       "values=tensor([0.7160, 0.9998, 1.0000, 0.6374, 0.9970, 0.7687, 0.9998, 0.9971, 1.0000,\n",
       "        0.9876, 0.9992, 0.8272, 0.7215, 0.8264, 0.8420, 0.5164, 0.8814, 0.9993,\n",
       "        0.5886, 0.8941, 0.9931, 0.9870, 0.9508, 0.9959, 0.9126, 1.0000, 0.5231,\n",
       "        0.8466, 0.9978, 0.9969, 0.5063, 0.8530, 0.9997, 0.8903, 0.9390, 0.9531,\n",
       "        0.9848, 0.5336, 0.8533, 0.9815, 0.9880, 0.9758, 0.7654, 0.9929, 0.7210,\n",
       "        0.5496, 0.8334, 0.4723, 0.9357, 0.9995, 1.0000, 0.9865, 0.5164, 0.4289,\n",
       "        0.4246, 1.0000, 0.6112, 0.9909, 0.6974, 0.9894, 0.9998, 0.9972, 0.9986,\n",
       "        0.5682]),\n",
       "indices=tensor([2730, 7199, 4072, 8893, 3585, 1765, 2842, 7550, 6802, 4776, 2904, 3241,\n",
       "        9526,  590,  714, 4330, 4714, 1692, 9809,  682, 5814,  792, 4549, 4066,\n",
       "        1610, 6583,  740, 1842, 7993, 4391, 8083, 5919, 2040, 4410,   16, 6559,\n",
       "         487, 6829, 7905, 6976, 8163, 4079, 9967, 8916, 6579, 3822, 8877, 7115,\n",
       "         746, 1910, 5701, 6338, 3473,  683, 2433, 1785, 7127, 8045, 8373, 1281,\n",
       "        3382, 1087, 2994, 4250]))"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x = torch.randn(64, 10000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 146,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor([0.4136, 0.6688, 0.9336, 0.3473, 0.9190, 0.8760, 0.7531, 0.3916, 0.8959,\n",
      "        0.3535, 0.9771, 0.6801, 1.0000, 0.5844, 0.9400, 0.7433, 0.4366, 0.9830,\n",
      "        0.5234, 0.9456, 0.4150, 0.8543, 0.6694, 0.5670, 0.9437, 0.3281, 0.4574,\n",
      "        0.6432, 0.4554, 0.8649, 0.3430, 0.2980, 0.5080, 0.8543, 0.1970, 0.2909,\n",
      "        0.8494, 0.3850, 0.9034, 0.8966, 0.7751, 0.5793, 0.4873, 0.7701, 0.4253,\n",
      "        0.3502, 0.5631, 0.2923, 0.5381, 0.2277, 0.4167, 0.9325, 0.8125, 0.1687,\n",
      "        0.9848, 0.9392, 0.6506, 0.9668, 0.6647, 0.2652, 0.5843, 0.6079, 0.7331,\n",
      "        0.4064])\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "torch.return_types.sort(\n",
       "values=tensor([  44,   52,  276,  362,  562,  656,  795,  897, 1242, 1655, 1677, 1791,\n",
       "        2050, 2104, 2152, 2243, 2349, 2454, 2472, 2666, 2704, 2746, 2849, 2926,\n",
       "        3153, 3158, 3190, 3657, 3770, 3785, 3815, 4096, 4396, 4427, 4449, 4530,\n",
       "        4619, 4677, 5095, 5473, 5616, 5671, 5795, 5837, 5905, 6091, 6390, 6479,\n",
       "        6764, 6815, 6924, 7151, 7318, 7826, 7972, 8464, 8716, 9085, 9512, 9667,\n",
       "        9803, 9855, 9983, 9991]),\n",
       "indices=tensor([43, 29, 51, 44, 59, 56,  4, 57, 10,  8, 35, 33,  3, 16, 37, 49, 54, 20,\n",
       "        39, 22, 60, 34, 32, 19, 47, 14, 24, 11,  0, 62, 17, 12, 25, 55,  7, 26,\n",
       "        53, 31,  6, 15, 36, 46,  2, 50, 38, 63, 48, 18, 21, 41, 13,  9,  1, 23,\n",
       "        42, 61, 52, 27, 58, 30,  5, 28, 45, 40]))"
      ]
     },
     "execution_count": 146,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x = F.gumbel_softmax(x, dim=1, tau=0.5)\n",
    "x1, x2 = torch.max(x, dim=1)\n",
    "print(x1)\n",
    "torch.sort(x2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pickle\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('.\\\\data\\\\LRA\\\\listops.test.pickle', 'rb')\n",
    "x = pickle.load(file)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(2048,)"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x[0]['input_ids_0'].shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[{'input_ids_0': array([1, 3, 3, ..., 0, 0, 0]), 'label': 8},\n",
       " {'input_ids_0': array([1, 7, 7, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 10,  6, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([10, 12, 14, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10,  5,  6, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10, 12,  2, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([15,  1, 12, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([15,  1,  2, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10,  1, 14, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([1, 7, 2, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  7, 13, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10,  2,  2, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([10,  7,  5, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([ 1,  2, 15, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10,  1,  7, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15, 12, 14, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([14,  4, 15, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10,  3,  2, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([10,  4,  4, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([ 1, 10, 15, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10, 10, 13, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([15,  3,  6, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([10, 10, 14, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([15, 15,  5, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14, 14,  1, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  1,  4, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15,  6,  5, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([15,  1,  5, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([15, 12,  2, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([14,  5, 15, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  6, 12, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  6, 12, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([1, 6, 6, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1, 12, 14, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1,  1, 10, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 10, 10, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14,  3, 10, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10, 14,  2, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10,  9, 15, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14,  1,  1, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([ 1,  5, 15, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([1, 5, 3, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1,  3, 15, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  1,  3, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14, 13,  6, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14,  3, 13, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  2, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  7, 15, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15, 15, 10, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15, 14,  2, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10,  5,  4, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10,  7, 15, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14, 10,  7, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10, 12, 10, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([14, 12, 12, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([14,  7, 13, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  2, 10, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([14, 12,  6, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([15, 10,  4, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([ 1,  4, 13, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15, 14, 10, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([1, 4, 2, ..., 0, 0, 0]), 'label': 6},\n",
       " {'input_ids_0': array([14, 14,  4, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10,  2,  9, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10,  9, 15, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([ 1, 11,  1, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1, 15, 10, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1, 12,  5, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([ 1, 15, 14, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([ 1, 12, 15, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10,  7,  2, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14,  1, 10, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14,  5,  6, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10,  5,  7, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([15,  4, 13, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([14,  4,  6, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([ 1, 14,  1, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([ 1, 13,  1, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  4,  3, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 10,  9, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 11, 14, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15,  2,  6, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15, 11,  5, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([15, 13, 12, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1,  9, 11, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([1, 9, 4, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([1, 2, 2, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1, 11,  9, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  9, 12, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10,  3, 12, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([10,  5,  5, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14,  4,  6, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([1, 2, 2, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([1, 5, 3, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([1, 9, 1, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([10,  5,  1, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10,  3,  1, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([15,  1,  5, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14, 10, 15, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([ 1, 14, 12, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([ 1,  9, 14, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([1, 5, 1, ..., 0, 0, 0]), 'label': 8},\n",
       " {'input_ids_0': array([10, 14,  3, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([ 1, 11,  1, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15, 15,  7, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14,  3, 11, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1,  9, 12, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([ 1,  9, 14, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([1, 3, 6, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([14, 15, 12, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10, 14,  4, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([ 1, 14,  9, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 10,  9, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([10,  4, 15, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15, 10,  5, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([15,  3, 11, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([1, 4, 3, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([15, 12,  3, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10, 10,  5, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([15,  3, 10, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([15,  9,  1, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10,  6, 15, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10,  1,  9, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([ 1,  9, 13, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([ 1,  3, 15, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14,  1,  4, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14,  9, 15, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15, 14,  6, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1,  9, 13, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  2, 15, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([10, 11,  7, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15,  1,  4, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([10, 15,  6, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([1, 6, 1, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  5, 15, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([ 1, 15,  6, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10,  1,  2, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([15, 11,  9, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([14, 10, 14, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([15, 13,  7, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  4, 14, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10,  9,  7, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([15, 15, 14, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([1, 3, 7, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([14, 10, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10, 12,  7, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10,  4,  4, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1,  4, 15, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1,  4, 12, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 15,  9, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([ 1, 10,  6, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14, 11, 11, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([15, 15,  3, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14,  3,  3, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10, 12,  5, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([14, 10,  2, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([14, 14, 11, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  5, 13, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([ 1, 11, 10, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([15,  5, 14, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([ 1, 14,  7, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([15, 12, 13, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([14,  7, 11, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 15,  5, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10,  3, 12, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([10, 14, 12, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10,  7, 12, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([14, 13,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10, 10,  9, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10, 10,  6, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([10, 12,  5, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([ 1, 13, 10, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1, 12, 10, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14,  2,  5, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 14,  7, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1,  6, 13, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15, 15,  7, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([ 1, 11, 12, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([15,  4,  3, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([15,  2, 13, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([ 1, 14, 15, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14,  7,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10, 14, 14, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10, 15,  7, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15,  5,  1, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([14,  9, 13, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  6,  1, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14,  5, 15, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([15,  7,  1, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([15,  3, 11, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 15,  2, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10,  1, 13, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([ 1, 11,  1, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 14, 12, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10,  3,  9, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10,  2,  6, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([10, 12,  1, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([15, 11,  5, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([15, 11, 15, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 11,  4, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([ 1, 14,  9, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([15,  3, 14, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10, 15, 12, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([1, 2, 5, ..., 0, 0, 0]), 'label': 7},\n",
       " {'input_ids_0': array([1, 6, 2, ..., 0, 0, 0]), 'label': 6},\n",
       " {'input_ids_0': array([15, 14,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1,  9, 12, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([15,  9,  6, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([15, 10,  1, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([1, 3, 1, ..., 0, 0, 0]), 'label': 8},\n",
       " {'input_ids_0': array([ 1, 14, 15, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14,  1,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  1, 15, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([14, 14,  4, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  2,  5, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([ 1,  9, 13, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([15,  5,  3, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([ 1,  1, 10, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  3,  1, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10, 11,  7, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([ 1, 14, 11, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15, 14,  1, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([15,  5, 15, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 11,  2, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([15, 14,  4, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14,  3,  1, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([ 1,  6, 13, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 10, 11, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14, 14,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([1, 2, 1, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1,  6, 14, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 11,  6, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14, 13, 10, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  1, 13, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10,  4, 14, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([14,  6, 12, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([1, 2, 7, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 15,  9, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15, 15, 14, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14,  1,  2, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([10,  4, 15, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14, 12,  5, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14,  5, 14, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10, 10, 15, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([15, 12,  1, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10,  2,  6, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14,  1,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15, 14, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15, 10,  3, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14, 14,  4, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14,  2,  5, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10, 11,  4, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14, 14,  4, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10,  3, 14, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([14, 14, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  4,  2, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15, 12,  9, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([ 1, 13, 14, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10,  5,  6, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([14, 11,  4, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([ 1, 12,  2, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  3, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  5, 11, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  1, 11, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 10,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15, 13, 14, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10,  4, 14, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10,  1,  6, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10,  7, 15, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14,  3, 13, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 14,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15, 13, 10, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10,  1,  6, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([ 1,  6, 14, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  5, 12, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10, 11,  4, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([ 1, 11, 14, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([15, 15, 10, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([10,  9,  6, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([10,  5,  3, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([10, 10,  3, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10,  1,  1, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([10,  7,  2, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([15, 11,  5, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([ 1, 11,  1, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([ 1, 14,  3, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10,  3,  4, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([10,  3,  3, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([10, 12, 12, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([ 1,  3, 10, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([15,  4, 10, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([14,  9,  5, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10, 14, 13, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14, 14,  7, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  5, 11, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1,  9, 14, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10,  9,  3, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14, 10,  2, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([1, 1, 6, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  9, 11, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15, 13, 14, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10,  6,  9, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([10,  7, 14, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([14,  4,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  9, 13, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([1, 6, 2, ..., 0, 0, 0]), 'label': 6},\n",
       " {'input_ids_0': array([14,  5,  1, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 13,  3, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([14,  9,  2, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  2, 10, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([ 1, 14,  3, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([15,  7,  7, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15, 13,  2, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  3,  2, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([14, 15,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 12, 15, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15, 14, 11, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10, 10,  4, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([10, 10, 11, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([14,  7,  5, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10,  5,  7, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10,  9,  5, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10, 11,  7, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([15,  4, 14, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10,  2, 13, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([ 1,  5, 14, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([10, 14, 10, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([14,  7, 13, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14,  4, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15, 11,  7, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 13, 12, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10, 10,  2, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([ 1, 11, 12, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([1, 1, 5, ..., 0, 0, 0]), 'label': 7},\n",
       " {'input_ids_0': array([14, 14, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  9, 14, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([ 1, 10, 15, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14,  4,  5, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14,  9, 12, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 10,  4, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  4, 14, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([14,  3, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 13,  4, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10, 14, 10, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([14,  5,  3, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([1, 7, 3, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([15, 10, 11, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([ 1, 14, 14, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([10, 15,  2, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([1, 1, 6, ..., 0, 0, 0]), 'label': 8},\n",
       " {'input_ids_0': array([14, 10, 11, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([ 1,  9, 13, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10,  3,  2, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([10, 10,  1, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([15,  1,  3, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  5,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  2, 15, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1, 15, 14, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 14,  4, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([15,  1,  5, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([15, 10, 13, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10, 14,  7, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10, 10, 10, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([1, 9, 9, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([14, 12, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  2, 14, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([15,  3, 15, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([15, 11,  7, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([1, 4, 2, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 11,  7, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([15, 13,  1, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([14,  1, 10, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([ 1, 10,  4, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  1, 14, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([14,  9,  5, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  7,  6, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  6,  5, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([ 1,  5, 11, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10,  5, 15, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([15,  6, 10, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14,  4, 10, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10, 11,  5, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([14,  7, 15, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14,  3,  1, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14,  9, 10, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 10, 10, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  9, 13, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 13, 10, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10, 11, 14, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([ 1,  2, 11, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([14,  4,  5, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 12, 10, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([15, 14,  7, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1,  9, 11, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([ 1,  4, 10, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14, 14, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 10, 12, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  1,  2, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 10,  5, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  1,  7, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10,  6, 15, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([14,  7,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15, 14, 11, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14, 10, 12, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([10, 14,  6, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([15, 11, 12, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 15,  7, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10,  1, 13, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10,  2,  5, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([ 1,  9, 15, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  9,  2, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([15, 10, 12, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14, 15, 13, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([1, 2, 5, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 10,  7, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([10,  7,  5, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([ 1,  1, 12, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1,  7, 14, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14, 13,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1,  7, 10, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10,  3, 15, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10,  4,  6, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10, 12, 12, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15, 10,  6, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([ 1, 12,  7, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1,  5, 12, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([ 1, 11, 12, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([15, 12, 11, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  1,  1, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([1, 4, 1, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  9, 13, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1,  9, 10, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([14, 12,  4, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 12,  7, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15, 11,  7, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15, 15,  1, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([15,  1,  1, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([10,  6, 14, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14, 14,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 11, 10, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 15,  7, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10,  1, 12, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([ 1, 10, 10, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14, 10,  7, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  1,  7, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 10,  4, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15,  5,  7, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10, 10, 15, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([10, 15,  5, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([1, 7, 1, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 15,  6, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([ 1,  6, 13, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  4,  3, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14, 12,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 10,  1, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14, 12, 11, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 14,  3, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([15, 15, 14, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([1, 2, 9, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([1, 1, 7, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([15, 12, 13, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14, 10,  2, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([ 1,  2, 15, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1, 13,  2, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([15, 12, 14, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([ 1, 10,  3, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  2, 11, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([14,  5, 10, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14, 10,  1, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15, 15,  5, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([1, 6, 6, ..., 0, 0, 0]), 'label': 7},\n",
       " {'input_ids_0': array([15,  1,  2, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10,  5, 11, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14, 10, 12, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([1, 7, 5, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 14,  2, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([ 1,  9, 14, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10, 15,  1, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15,  1,  9, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10, 15, 13, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14,  5,  7, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 14, 15, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10,  3,  5, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([ 1, 14, 11, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14, 12,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  9, 10, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  6, 13, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([15,  9,  1, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15, 14,  7, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14, 12,  1, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([1, 1, 7, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([15, 11, 14, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10,  4,  2, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10, 14,  9, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([ 1,  6, 15, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1,  4, 11, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10,  4,  6, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([1, 1, 6, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([1, 4, 2, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 14,  2, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10,  4,  7, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14,  5, 10, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10, 15,  5, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([10,  2, 13, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([10,  2, 10, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([ 1,  4, 15, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14, 15,  7, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  4,  4, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15, 12, 11, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10, 14,  7, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10,  5,  9, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14,  1, 14, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([14, 15, 12, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([ 1,  9, 12, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14,  5,  7, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15, 10,  6, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10, 11,  9, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([ 1, 13, 10, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  4,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([1, 3, 1, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  5, 15, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  1, 10, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10,  3, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10,  5, 14, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15,  4, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([1, 4, 2, ..., 0, 0, 0]), 'label': 5},\n",
       " {'input_ids_0': array([15, 11,  5, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14,  6,  5, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14, 15,  6, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14,  7,  1, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 15,  6, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10,  2, 14, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([15, 15,  2, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([ 1, 14,  6, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10,  1,  6, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15, 10,  9, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([10,  1,  7, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([10, 15,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  5,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  3, 12, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 15,  7, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([ 1,  4, 11, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15,  4, 15, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10,  2, 11, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14, 10,  3, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([1, 5, 5, ..., 0, 0, 0]), 'label': 7},\n",
       " {'input_ids_0': array([14, 15,  7, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([ 1, 13,  2, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([14,  5, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  4, 12, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([1, 6, 9, ..., 0, 0, 0]), 'label': 8},\n",
       " {'input_ids_0': array([14, 15,  6, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  3, 11, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  9,  5, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  9,  1, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([ 1, 13,  3, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  3,  6, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10, 14,  1, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([ 1, 12, 12, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15, 10, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15, 15,  6, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([10, 14, 13, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([10, 11, 10, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([1, 5, 3, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1, 12, 15, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([15,  6, 12, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10,  7,  7, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 12, 10, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([10,  5,  5, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([ 1, 11,  7, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1,  4, 14, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([ 1, 14,  7, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([15, 13,  9, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10,  5, 12, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([14,  2, 10, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10,  2, 10, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([1, 6, 1, ..., 0, 0, 0]), 'label': 8},\n",
       " {'input_ids_0': array([14,  4,  2, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10, 15, 14, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([15, 11, 12, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([10, 10, 11, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10, 13,  6, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([ 1,  4, 14, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15, 14,  1, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([1, 7, 3, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([14, 10,  4, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1,  9, 11, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1,  1, 11, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  4,  6, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10, 14, 14, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([14,  1,  3, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14,  4, 13, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  1, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  2, 15, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  4,  4, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([1, 4, 4, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  7,  6, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  6,  9, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14,  1,  3, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  2,  7, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10, 14,  7, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([14,  5, 11, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 11, 15, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([ 1,  5, 11, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([10,  3, 13, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15, 14,  5, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10, 14,  1, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([14,  3, 15, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  5, 10, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([15,  7,  4, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  1, 11, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10,  4,  9, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([1, 2, 9, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  4,  1, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([ 1,  4, 14, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([14,  6,  7, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([ 1, 12,  6, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10,  3, 12, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([1, 5, 1, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([10,  2, 10, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15, 14, 13, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15,  7, 12, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15, 13, 15, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([1, 2, 5, ..., 0, 0, 0]), 'label': 7},\n",
       " {'input_ids_0': array([14, 11,  4, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10, 13, 14, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([15, 10,  7, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14, 13, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  4,  4, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1,  1, 13, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([1, 2, 9, ..., 0, 0, 0]), 'label': 6},\n",
       " {'input_ids_0': array([15, 12,  4, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([15, 11,  5, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15,  4,  7, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([1, 2, 9, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 11,  3, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([ 1, 11,  7, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1, 13,  1, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  6, 14, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([1, 7, 2, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([14, 13, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 13, 14, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([1, 7, 4, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 10,  4, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([ 1,  5, 12, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14, 15, 12, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 10, 10, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 12,  4, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  1, 10, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([1, 3, 7, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1,  4, 11, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 15,  6, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([1, 4, 9, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([14, 14,  3, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10,  2,  2, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([14,  9,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10, 13,  9, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10,  1, 13, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14, 15, 11, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([15,  1,  3, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([1, 6, 3, ..., 0, 0, 0]), 'label': 7},\n",
       " {'input_ids_0': array([10,  5,  1, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14,  1, 12, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([ 1, 14,  5, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14,  2,  1, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 15, 15, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14, 12, 12, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([15,  3,  5, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10,  5,  6, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([14,  4,  5, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 15, 12, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14, 13, 14, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14,  6,  2, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([1, 4, 1, ..., 0, 0, 0]), 'label': 8},\n",
       " {'input_ids_0': array([15,  2,  1, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14, 12,  1, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 14, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10,  3,  9, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([10,  6, 14, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([ 1, 10, 14, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10,  7,  3, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([10, 10,  4, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10,  4,  3, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([1, 9, 2, ..., 0, 0, 0]), 'label': 5},\n",
       " {'input_ids_0': array([ 1,  6, 12, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14,  2, 10, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([14,  3, 10, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 13,  5, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 15,  7, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  9, 10, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([10, 15,  7, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15, 15, 10, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([1, 9, 1, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([15, 13, 12, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14,  9,  2, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 12,  3, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([ 1, 14, 14, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10,  6,  3, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([14,  2, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 11,  1, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10, 15,  5, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([14,  4, 12, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([15,  5,  2, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10,  5, 14, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([15, 15, 13, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10, 13,  1, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([15,  3, 15, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15, 14, 10, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 13,  5, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1,  1, 13, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  7, 12, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  9, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([1, 5, 9, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1, 10,  1, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10,  3, 15, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([14,  1, 11, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10,  9, 12, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([ 1,  1, 10, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  2, 12, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([14,  1, 10, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 11, 10, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  5, 12, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 14,  5, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([15,  5, 12, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([14,  2, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10, 10,  5, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([15,  4, 12, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([10,  4, 10, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  2,  1, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([10, 15, 15, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([ 1,  9, 10, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15,  2, 14, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([14,  1, 12, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14,  1,  7, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14, 15,  5, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([15, 10, 13, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([ 1,  9, 14, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([1, 4, 7, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([1, 3, 2, ..., 0, 0, 0]), 'label': 7},\n",
       " {'input_ids_0': array([10, 14,  7, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14,  3,  2, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 14,  9, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10,  1, 14, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14,  9, 15, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  4,  1, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  4, 10, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  4, 10, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15,  3, 14, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([14,  5,  5, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14,  6,  6, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 10, 14, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([15,  3,  3, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([10,  6,  1, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([14, 11, 14, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([15,  9,  2, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10, 11,  9, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10,  2, 11, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([14, 13, 15, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10, 13,  7, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([15, 15, 12, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([ 1, 10,  9, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14, 15,  6, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15, 15,  7, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15,  1,  6, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1, 10,  7, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10,  2, 14, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14,  6,  6, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10, 12, 14, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10,  9,  2, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15, 10,  6, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([10,  3, 14, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10,  3,  1, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14, 11, 14, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10, 11,  3, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([ 1, 12,  6, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10, 10, 11, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10,  5,  3, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14, 12, 15, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([10, 13,  2, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10,  5, 10, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([15, 15, 10, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([15, 13, 10, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([ 1, 11,  3, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10, 12, 14, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([15,  4,  1, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14, 11, 12, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10, 12, 12, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([ 1, 14,  9, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10, 15, 15, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15, 10, 12, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([15,  5, 11, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([ 1, 15,  5, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 13, 15, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10, 10,  5, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([14,  1,  6, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15,  5, 15, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([15,  2, 15, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10,  1,  9, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14,  7,  3, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([15,  6,  7, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1,  4, 11, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 14,  1, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15, 13,  1, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15, 14,  5, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  1, 10, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15, 11, 10, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([ 1, 12, 12, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  3,  2, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([ 1,  4, 15, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 12, 15, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14, 12,  2, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10, 14, 10, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10, 15,  7, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([1, 2, 4, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1,  9, 14, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 11,  4, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([15,  2,  6, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([ 1,  7, 13, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10,  6, 15, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([15, 14,  4, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15,  9,  1, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([ 1,  6, 14, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10,  1,  6, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([15,  3, 12, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10,  3, 14, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15,  3, 15, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([15,  6,  9, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([10,  3,  5, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([1, 5, 6, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([14, 13,  4, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10,  1, 14, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14, 10,  7, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10,  9,  9, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15, 12, 15, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 11, 10, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([ 1,  6, 15, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([10,  2, 14, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15,  1, 15, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 13, 13, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15, 13, 13, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([10,  5,  7, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10,  4,  1, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14, 14, 10, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10,  7,  5, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([15,  5, 13, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  3, 15, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14,  9,  5, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10,  3, 12, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([10,  9,  1, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10, 10, 10, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14, 15, 15, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15,  3,  5, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10, 14,  3, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  4,  2, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([14,  7, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10,  1, 10, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10,  2, 15, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10,  4, 11, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10,  4, 14, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10,  2,  3, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([10,  2, 14, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14,  5,  4, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10, 12, 15, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([10, 10,  6, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([1, 5, 3, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([10,  4, 10, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([1, 6, 9, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  1, 14, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14, 10, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 13, 12, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 11,  7, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  6, 14, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([14, 15, 15, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10, 14,  4, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([14,  1,  1, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15, 14,  7, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([ 1,  3, 15, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10,  2,  9, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10,  3, 14, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([1, 4, 4, ..., 0, 0, 0]), 'label': 8},\n",
       " {'input_ids_0': array([1, 7, 1, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  2,  6, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  5,  5, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([14, 12,  5, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([15,  4, 14, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  5, 13, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 10, 11, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  9, 12, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1, 15,  7, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([ 1, 12,  7, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14, 10,  5, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([ 1, 10, 12, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  1, 11, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([1, 6, 1, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([14, 11, 13, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([15,  3,  1, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10, 11, 13, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([10, 11,  1, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([15, 12, 13, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15,  6,  7, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([15,  6, 13, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([1, 4, 1, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  2, 12, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([14,  4, 11, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([ 1, 12,  2, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10, 11, 12, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([14, 10,  1, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([ 1,  4, 14, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10,  2, 10, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([15,  3, 15, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14,  1,  3, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([ 1, 10, 14, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([ 1, 14,  5, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1,  4, 10, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10, 11,  7, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([ 1, 10,  1, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  4,  1, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([ 1,  6, 12, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([ 1,  4, 15, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14,  1,  4, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10,  9, 15, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([1, 5, 6, ..., 0, 0, 0]), 'label': 8},\n",
       " {'input_ids_0': array([10, 13, 14, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([15, 14, 11, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([15,  9,  7, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([14, 10,  3, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 14,  1, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10,  9, 11, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([14,  7, 15, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10, 12, 14, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([14,  7, 10, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14,  7,  3, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([ 1,  1, 12, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1, 10,  9, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15, 14,  3, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([ 1,  7, 11, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  2,  6, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10,  9,  4, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([15,  7,  5, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([ 1,  5, 15, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1,  9, 12, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([15, 14,  4, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([10, 12, 11, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([10,  6, 12, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([ 1, 13,  6, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([15, 10,  4, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14,  5,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([1, 7, 4, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1, 10,  9, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([ 1, 10,  2, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  4, 13, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([ 1, 11,  9, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14, 13,  4, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  4, 10, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  4,  7, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([1, 1, 3, ..., 0, 0, 0]), 'label': 8},\n",
       " {'input_ids_0': array([15,  9,  1, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([15, 10, 10, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15, 13, 10, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([ 1,  1, 13, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  2,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15,  1,  5, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([10, 14, 12, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([14, 14,  3, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([1, 7, 6, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  1, 15, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([ 1, 11, 13, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([ 1, 11,  2, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10,  2,  1, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([14,  1, 10, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([15, 13,  1, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([10,  2, 13, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([14, 10, 15, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15, 13,  9, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([10, 12,  9, ...,  0,  0,  0]), 'label': 6},\n",
       " {'input_ids_0': array([ 1,  1, 15, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([10,  3, 15, ...,  0,  0,  0]), 'label': 5},\n",
       " {'input_ids_0': array([14,  4, 10, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  1,  3, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15, 14, 13, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([1, 6, 1, ..., 0, 0, 0]), 'label': 9},\n",
       " {'input_ids_0': array([14, 12,  4, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([10, 15, 12, ...,  0,  0,  0]), 'label': 4},\n",
       " {'input_ids_0': array([ 1,  1, 13, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([ 1,  7, 14, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([14,  4,  3, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([ 1, 14,  7, ...,  0,  0,  0]), 'label': 2},\n",
       " {'input_ids_0': array([15, 14, 14, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15, 10, 11, ...,  0,  0,  0]), 'label': 7},\n",
       " {'input_ids_0': array([15,  3,  2, ...,  0,  0,  0]), 'label': 3},\n",
       " {'input_ids_0': array([15,  1, 15, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15, 10, 15, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([ 1,  9, 10, ...,  0,  0,  0]), 'label': 9},\n",
       " {'input_ids_0': array([15,  3,  5, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14, 11, 10, ...,  0,  0,  0]), 'label': 1},\n",
       " {'input_ids_0': array([14, 10, 10, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  7, 11, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([15, 14,  1, ...,  0,  0,  0]), 'label': 8},\n",
       " {'input_ids_0': array([14,  6,  7, ...,  0,  0,  0]), 'label': 0},\n",
       " {'input_ids_0': array([14,  9, 12, ...,  0,  0,  0]), 'label': 0},\n",
       " ...]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [],
   "source": [
    "from torch.distributions import Dirichlet\n",
    "\n",
    "x = Dirichlet(torch.tensor([1/3, 1/3, 1/3]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "c:\\Users\\lenha\\AppData\\Local\\Programs\\Python\\Python311\\Lib\\site-packages\\torch\\distributions\\distribution.py:179: UserWarning: sample_n will be deprecated. Use .sample((n,)) instead\n",
      "  warnings.warn(\n"
     ]
    }
   ],
   "source": [
    "r = x.sample_n(64 * 3).reshape(64, 1, 3, 3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [],
   "source": [
    "k = torch.randn(64, 128, 3).unsqueeze(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "torch.Size([64, 128, 1, 3])"
      ]
     },
     "execution_count": 80,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "torch.Size([64, 128, 1, 3])"
      ]
     },
     "execution_count": 81,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(k @ r).shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "from torch.utils.data import Dataset\n",
    "import pickle\n",
    "\n",
    "class PathFinderDataset(Dataset):\n",
    "    def __init__(self, split):\n",
    "        path = '.\\\\data\\\\LRA\\\\pathfinder32-curv_contour_length_14.' + split + '.pickle'\n",
    "        self.data = pickle.load(open(path, 'rb'))\n",
    "\n",
    "    def to_onehot(self, x):\n",
    "        return F.one_hot(torch.tensor(x).to(torch.long), num_classes=256)\n",
    "\n",
    "    def _get_item(self, index):\n",
    "        dpoint = self.data[index]\n",
    "        x, y = dpoint['input_ids_0'], dpoint['label']\n",
    "        x = self.to_onehot(x)\n",
    "        return x, y\n",
    "    \n",
    "    def __getitem__(self, index):\n",
    "        return self._get_item(index)\n",
    "    \n",
    "    def __len__(self):\n",
    "        return len(self.data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "ds = PathFinderDataset('test')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{0,\n",
       " 1,\n",
       " 2,\n",
       " 3,\n",
       " 4,\n",
       " 5,\n",
       " 8,\n",
       " 11,\n",
       " 18,\n",
       " 20,\n",
       " 24,\n",
       " 25,\n",
       " 26,\n",
       " 27,\n",
       " 34,\n",
       " 36,\n",
       " 42,\n",
       " 55,\n",
       " 59,\n",
       " 64,\n",
       " 74,\n",
       " 76,\n",
       " 80,\n",
       " 85,\n",
       " 97,\n",
       " 101,\n",
       " 102,\n",
       " 109,\n",
       " 111,\n",
       " 117,\n",
       " 119,\n",
       " 122,\n",
       " 123,\n",
       " 124,\n",
       " 129,\n",
       " 135,\n",
       " 137,\n",
       " 145,\n",
       " 148,\n",
       " 155,\n",
       " 157,\n",
       " 159,\n",
       " 163,\n",
       " 171,\n",
       " 172,\n",
       " 180,\n",
       " 182,\n",
       " 206,\n",
       " 228,\n",
       " 245,\n",
       " 255}"
      ]
     },
     "execution_count": 54,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "set(ds.data[2]['input_ids_0'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('.\\\\data\\\\LRA\\\\pathfinder32-curv_baseline.test.pickle', 'rb')\n",
    "x = pickle.load(file)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('.\\\\data\\\\LRA\\\\text.test.pickle', 'rb')\n",
    "x = pickle.load(file)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[85, 105, 102, 115, 102, 33, 98, 115, 102, 33, 103, 106, 109, 110, 116, 33, 117, 105, 98, 117, 33, 110, 98, 108, 102, 33, 100, 98, 115, 102, 102, 115, 116, 47, 33, 71, 112, 115, 33, 72, 102, 112, 115, 104, 102, 33, 83, 112, 110, 102, 115, 112, 45, 33, 106, 117, 33, 120, 98, 116, 33, 79, 74, 72, 73, 85, 33, 80, 71, 33, 85, 73, 70, 33, 77, 74, 87, 74, 79, 72, 33, 69, 70, 66, 69, 60, 33, 103, 112, 115, 33, 76, 102, 119, 106, 111, 33, 84, 110, 106, 117, 105, 45, 33, 68, 77, 70, 83, 76, 84, 60, 33, 103, 112, 115, 33, 83, 112, 99, 102, 115, 117, 33, 83, 112, 101, 115, 106, 104, 118, 102, 123, 45, 33, 70, 77, 33, 78, 66, 83, 74, 66, 68, 73, 74, 47, 33, 66, 101, 101, 33, 117, 112, 33, 117, 105, 98, 117, 33, 109, 106, 116, 117, 33, 80, 111, 118, 115, 33, 85, 118, 108, 102, 109, 40, 116, 33, 98, 99, 116, 112, 109, 118, 117, 102, 109, 122, 33, 98, 110, 98, 123, 106, 111, 104, 33, 69, 74, 79, 72, 46, 66, 46, 77, 74, 79, 72, 46, 77, 70, 84, 84, 47, 33, 71, 109, 98, 120, 109, 102, 116, 116, 33, 103, 106, 109, 110, 46, 110, 98, 108, 106, 111, 104, 45, 33, 98, 111, 101, 33, 98, 116, 33, 98, 116, 116, 118, 115, 102, 101, 33, 98, 111, 101, 33, 98, 116, 33, 113, 115, 112, 103, 102, 116, 116, 106, 112, 111, 98, 109, 33, 98, 116, 33, 98, 111, 122, 33, 112, 103, 33, 117, 105, 102, 33, 98, 103, 112, 115, 102, 110, 102, 111, 117, 106, 112, 111, 102, 101, 33, 110, 112, 119, 106, 102, 116, 47, 33, 74, 33, 105, 98, 119, 102, 111, 40, 117, 33, 109, 98, 118, 104, 105, 102, 101, 33, 117, 105, 106, 116, 33, 105, 98, 115, 101, 33, 116, 106, 111, 100, 102, 33, 74, 33, 116, 98, 120, 33, 85, 73, 70, 33, 71, 86, 77, 77, 33, 78, 80, 79, 85, 90, 47, 33, 41, 66, 111, 101, 45, 33, 102, 119, 102, 111, 33, 117, 105, 102, 111, 45, 33, 74, 33, 101, 112, 111, 40, 117, 33, 117, 105, 106, 111, 108, 33, 74, 33, 109, 98, 118, 104, 105, 102, 101, 33, 114, 118, 106, 117, 102, 33, 117, 105, 106, 116, 33, 105, 98, 115, 101, 47, 47, 47, 33, 84, 112, 33, 117, 112, 33, 116, 113, 102, 98, 108, 47, 42, 33, 85, 118, 108, 102, 109, 40, 116, 33, 117, 98, 109, 102, 111, 117, 33, 106, 116, 33, 100, 112, 111, 116, 106, 101, 102, 115, 98, 99, 109, 102, 59, 33, 69, 74, 79, 72, 46, 66, 46, 77, 74, 79, 72, 46, 77, 70, 84, 84, 33, 106, 116, 33, 116, 112, 33, 100, 105, 112, 100, 108, 33, 103, 118, 109, 109, 33, 112, 103, 33, 101, 112, 118, 99, 109, 102, 33, 102, 111, 117, 102, 111, 101, 115, 102, 116, 33, 117, 105, 98, 117, 33, 112, 111, 102, 33, 120, 112, 118, 109, 101, 33, 105, 98, 119, 102, 33, 117, 112, 33, 116, 106, 117, 33, 101, 112, 120, 111, 33, 120, 106, 117, 105, 33, 98, 33, 100, 112, 113, 122, 33, 112, 103, 33, 117, 105, 106, 116, 33, 116, 100, 115, 106, 113, 117, 33, 98, 111, 101, 33, 101, 112, 33, 98, 33, 109, 106, 111, 102, 46, 99, 122, 46, 109, 106, 111, 102, 33, 102, 121, 98, 110, 106, 111, 98, 117, 106, 112, 111, 33, 112, 103, 33, 106, 117, 33, 117, 112, 33, 103, 118, 109, 109, 122, 33, 98, 113, 113, 115, 102, 100, 106, 98, 117, 102, 33, 117, 105, 102, 45, 33, 118, 105, 45, 33, 99, 115, 102, 98, 101, 117, 105, 33, 98, 111, 101, 33, 120, 106, 101, 117, 105, 33, 112, 103, 33, 106, 117, 47, 33, 70, 119, 102, 115, 122, 33, 116, 105, 112, 117, 33, 106, 116, 33, 99, 102, 98, 118, 117, 106, 103, 118, 109, 109, 122, 33, 100, 112, 110, 113, 112, 116, 102, 101, 33, 41, 98, 33, 100, 109, 102, 98, 115, 33, 116, 106, 104, 111, 33, 112, 103, 33, 98, 33, 116, 118, 115, 102, 46, 105, 98, 111, 101, 102, 101, 33, 101, 106, 115, 102, 100, 117, 112, 115, 42, 45, 33, 98, 111, 101, 33, 117, 105, 102, 33, 113, 102, 115, 103, 112, 115, 110, 98, 111, 100, 102, 116, 33, 98, 109, 109, 33, 98, 115, 112, 118, 111, 101, 33, 98, 115, 102, 33, 116, 112, 109, 106, 101, 33, 41, 117, 105, 102, 115, 102, 40, 116, 33, 111, 112, 111, 102, 33, 112, 103, 33, 117, 105, 102, 33, 112, 119, 102, 115, 46, 117, 105, 102, 46, 117, 112, 113, 33, 116, 100, 102, 111, 102, 115, 122, 33, 100, 105, 102, 120, 106, 111, 104, 33, 112, 111, 102, 33, 110, 106, 104, 105, 117, 40, 119, 102, 33, 102, 121, 113, 102, 100, 117, 102, 101, 33, 103, 115, 112, 110, 33, 98, 33, 103, 106, 109, 110, 33, 109, 106, 108, 102, 33, 117, 105, 106, 116, 42, 47, 33, 69, 74, 79, 72, 46, 66, 46, 77, 74, 79, 72, 46, 77, 70, 84, 84, 33, 106, 116, 33, 98, 33, 103, 106, 109, 110, 33, 120, 105, 112, 116, 102, 33, 117, 106, 110, 102, 33, 105, 98, 116, 33, 100, 112, 110, 102, 47, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]\n"
     ]
    }
   ],
   "source": [
    "print(list(x[0]['input_ids_0']))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "from torch.utils.data import Dataset\n",
    "\n",
    "class RetrievalDataset(Dataset):\n",
    "    def __init__(self, split):\n",
    "        path = '.\\\\data\\\\LRA\\\\retrieval.' + split + '.pickle'\n",
    "        self.data = pickle.load(open(path, 'rb'))\n",
    "\n",
    "    def to_onehot(self, x):\n",
    "        return F.one_hot(torch.tensor(x).to(torch.long), num_classes=128)\n",
    "\n",
    "    def _get_item(self, index):\n",
    "        dpoint = self.data[index]\n",
    "        x1, x2, y = dpoint['input_ids_0'], dpoint['input_ids_1'], dpoint['label']\n",
    "        x1, x2 = self.to_onehot(x1), self.to_onehot(x2)\n",
    "        return x1, x2, y\n",
    "    \n",
    "    def __getitem__(self, index):\n",
    "        return self._get_item(index)\n",
    "    \n",
    "    def __len__(self):\n",
    "        return len(self.data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "ds = RetrievalDataset('test')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "a, b, c = ds[0]\n",
    "x, y, z = ds[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[0, 0, 0,  ..., 0, 0, 0],\n",
       "        [0, 0, 0,  ..., 0, 0, 0],\n",
       "        [0, 0, 0,  ..., 0, 0, 0],\n",
       "        ...,\n",
       "        [0, 0, 0,  ..., 0, 0, 0],\n",
       "        [0, 0, 0,  ..., 0, 0, 0],\n",
       "        [0, 0, 0,  ..., 0, 0, 0]])"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "torch.abs(a - b)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor(7518)"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "torch.sum(torch.abs(a - b))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "torch.Size([4096])"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "torch.tensor(x[0]['input_ids_0']).to(torch.long).shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[0, 0, 0,  ..., 0, 0, 0],\n",
       "        [0, 0, 0,  ..., 0, 0, 0],\n",
       "        [0, 0, 0,  ..., 0, 0, 0],\n",
       "        ...,\n",
       "        [1, 0, 0,  ..., 0, 0, 0],\n",
       "        [1, 0, 0,  ..., 0, 0, 0],\n",
       "        [1, 0, 0,  ..., 0, 0, 0]])"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\n",
    "\n",
    "F.one_hot(torch.tensor(x[0]['input_ids_0']).to(torch.long), num_classes=128)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "25000"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "127"
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "max([max(set(x[i]['input_ids_0'])) for i in range(len(x))])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "max([x[i]['label'] for i in range(400)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'input_ids_0': array([ 85, 105, 102, ...,   0,   0,   0]), 'label': 1}"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import torch.nn.functional as F\n",
    "import math"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "x = torch.randn(1, 4, 3)\n",
    "y = torch.randn(1, 5, 3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(tensor([[[ 0.1068, -0.2357, -0.6001],\n",
       "          [-0.6700,  1.1799, -0.7543],\n",
       "          [ 0.0726,  0.3124, -1.5548],\n",
       "          [ 2.4445,  0.3021,  1.2962]]]),\n",
       " tensor([[[ 0.1068, -0.2357, -0.6001],\n",
       "          [-0.6700,  1.1799, -0.7543],\n",
       "          [ 0.0726,  0.3124, -1.5548],\n",
       "          [ 2.4445,  0.3021,  1.2962]]]))"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x, y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[[-0.5816,  0.3150,  0.6227,  0.0604],\n",
       "         [-0.3340,  0.1803,  0.5336,  0.1620],\n",
       "         [ 0.1313,  0.2114, -0.5966,  0.7749],\n",
       "         [-0.1892,  0.5217, -1.0221,  0.5815],\n",
       "         [-0.2252,  0.1183, -0.1037, -0.0957]]])"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x_, y_ = torch.unsqueeze(x, 1), torch.unsqueeze(y, 2)\n",
    "torch.sum(F.softsign(x_) * F.softsign(y_) * (torch.abs(x_) + torch.abs(y_)) / 2.0, dim=-1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "def symsqrt(x):\n",
    "    return torch.sqrt(torch.abs(x)) * torch.sign(x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[[-1.3386, -0.7350,  0.3507, -0.5036, -0.4692],\n",
       "         [ 0.7162,  0.4066,  0.5262,  1.2286,  0.2817],\n",
       "         [ 1.4199,  1.1902, -1.2327, -2.4613, -0.1643],\n",
       "         [ 0.1115,  0.3435,  1.8287,  1.4714, -0.2437]]])"
      ]
     },
     "execution_count": 41,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x @ y.transpose(-1, -2) / math.sqrt(3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "x.unsqueeze(1)\n",
    "y.unsqueeze(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[[ 0.1406,  0.0246,  0.2450, -0.3720],\n",
       "         [ 0.0246,  1.1451,  0.6587, -1.0059],\n",
       "         [ 0.2450,  0.6587,  0.7912, -0.6063],\n",
       "         [-0.3720, -1.0059, -0.6063,  2.8158]]])"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "F.softsign(x) @ F.softsign(y).transpose(-1, -2) * (torch.norm(x, dim=-1).unsqueeze(1) / math.sqrt(3.0) + torch.norm(y, dim=-1).unsqueeze(2) / math.sqrt(3.0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[[-1.0349, -0.7773,  0.0205,  0.1372],\n",
       "         [-0.6123, -0.1606, -0.6223, -0.5032],\n",
       "         [-0.1551, -0.3549,  1.0294, -0.4943],\n",
       "         [ 0.0407, -0.5674, -0.0419,  0.3093]]])"
      ]
     },
     "execution_count": 90,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(F.softsign(x) * torch.abs(x)) @ F.softsign(y).transpose(-1, -2) + (F.softsign(y) * torch.abs(y)) @ F.softsign(x).transpose(-1, -2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[[ 0.0637, -0.4375, -0.9811],\n",
       "         [-0.8908,  0.0733, -1.5516],\n",
       "         [ 0.4150,  1.1773,  0.1535],\n",
       "         [-0.2251, -0.4387,  0.4951]]])"
      ]
     },
     "execution_count": 77,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[[-0.4166,  0.7356,  1.7793],\n",
       "         [-0.9080, -0.3750,  0.6886],\n",
       "         [ 0.4245,  1.5889,  0.6051],\n",
       "         [ 1.3481, -1.0705,  0.9645]]])"
      ]
     },
     "execution_count": 78,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "torch.Size([1, 4, 3])"
      ]
     },
     "execution_count": 81,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[[-0.4636, -0.1475, -0.3556, -0.0514],\n",
       "         [-0.2218, -0.0424, -0.3277, -0.6044],\n",
       "         [ 0.2281, -0.2328,  0.4694, -0.0458],\n",
       "         [ 0.1368,  0.3056, -0.1171,  0.2148]]])"
      ]
     },
     "execution_count": 82,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "F.softsign(x) @ F.softsign(y).transpose(-1, -2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor([[[ 0.0038, -0.1332, -0.4858],\n",
       "         [-0.4197,  0.0050, -0.9435],\n",
       "         [ 0.1217,  0.6366,  0.0204],\n",
       "         [-0.0414, -0.1338,  0.1640]]])"
      ]
     },
     "execution_count": 83,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "F.softsign(x) * torch.abs(x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from layer import RESC\n",
    "import torch.nn as nn\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "c:\\Users\\lenha\\AppData\\Local\\Programs\\Python\\Python311\\Lib\\site-packages\\torch\\nn\\modules\\lazy.py:180: UserWarning: Lazy modules are a new feature under heavy development so changes to the API or functionality can happen at any moment.\n",
      "  warnings.warn('Lazy modules are a new feature under heavy development '\n"
     ]
    }
   ],
   "source": [
    "layer1 = RESC(256, 8, 256, 256, 0.1, False, 2048, 0.1, 'composite')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "layer2 = nn.TransformerEncoderLayer(256, 8, 2048, 0.1, batch_first=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "x = torch.randn(1, 4096)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor(0.7364)"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "torch.max(nn.functional.softmax(x / 0.05, dim=-1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "512 2.7506418228149414 2.2055771350860596\n",
      "1024 4.807212829589844 6.51119589805603\n"
     ]
    }
   ],
   "source": [
    "for ns in [512, 1024, 2048, 4096, 8192]:\n",
    "    input = torch.randn(64, ns, 256)\n",
    "\n",
    "    start_time_l1 = time.time()\n",
    "    layer1(input)\n",
    "    end_time_l1 = time.time()\n",
    "\n",
    "    start_time_l2 = time.time()\n",
    "    layer2(input)\n",
    "    end_time_l2 = time.time()\n",
    "    \n",
    "    print(ns, end_time_l1 - start_time_l1, end_time_l2 - start_time_l2)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figure/train_peptides_func_NAS.py <==
### IMPORT LIBRARIES

## AUTOMATIC DIFFERENTIATION
import os
import torch
import torch.nn as nn
import torch.optim as optim
import torch.nn.functional as F
from torchmetrics.classification import BinaryAveragePrecision
from torch.utils.checkpoint import checkpoint_sequential
import pytorch_warmup as warmup
import numpy as np
import random
import time
from copy import deepcopy
from tqdm import tqdm
from multimethod import multimethod
import argparse
import logging
from model import parse_graph_architecture
from data.dataset import Peptide_func_dataset
from sklearn.gaussian_process import GaussianProcessRegressor
import warnings
warnings.filterwarnings('ignore')

# torch.set_num_threads(4)
# torch.autograd.set_detect_anomaly(True)

logger = logging.getLogger(__name__)

def set_seed(seed: int = 42) -> None:
    np.random.seed(seed)
    random.seed(seed)
    torch.manual_seed(seed)
    torch.cuda.manual_seed(seed)
    # When running on the CuDNN backend, two further options must be set
    torch.backends.cudnn.deterministic = True
    torch.backends.cudnn.benchmark = False
    # Set a fixed value for the hash seed
    os.environ["PYTHONHASHSEED"] = str(seed)
    print(f"Random seed set as {seed}")


def create_log_file(save_dir, log_file_name):
    log_dir = os.path.join(save_dir, "logs")
    os.makedirs(log_dir, exist_ok=True)
    log_file_path = os.path.join(log_dir, log_file_name)
    return open(log_file_path, 'a')


def parse_args():
    parser = argparse.ArgumentParser(description="Argument Parser for Training Progress")

    # Add arguments
    # parser.add_argument("--num_epochs", type=int, default=200, help="Number of training epochs")
    parser.add_argument("--root", type=str, default="./datasets", help="Dataset directory folder.")
    # parser.add_argument("--model_str", type=str, help="Architecture, example: PCLL,96@RESC,96,96,8,192,0.1,1,True@RESC,96,96,8,192,0.1,1,True@RESC,96,96,8,192,0.1,1,True@CLFH,40")
    parser.add_argument("--model_name", type=str, help="Name to save model.")
    parser.add_argument("--batch_size", type=int, default=64, help="Batch size.")
    # parser.add_argument("--lr", type=float, default=0.001, help="Learning rate.")
    # parser.add_argument("--weight_decay", type=float, default=1e-4, required=False, help="Weight decay value of optimize function")
    parser.add_argument("--seed", type=int, default=1, help="Training seed")
    parser.add_argument("--checkpoint_dir", type=str, default="checkpoints", help="Path to training checkpoints")
    # parser.add_argument("--exp_name", type=str, default="model", help="Experiment name")
    parser.add_argument("--accumulate", type=int, help=".")

    
    return parser.parse_args()

def train(num_epochs: int,
          root: str,
          lr: float,
          weight_decay: float,
          model_str: str,
          step_size: int,
          gamma: float,
          max_gradient_norm: float,
          model_name: str,
          batch_size: int,
          accumulate: int,
          ckpt_dir: str):

    device = 'cuda'

    train_dataset = Peptide_func_dataset(root=root,
                                         split='train')

    val_dataset = Peptide_func_dataset(root=root,
                                        split='val')

    test_dataset = Peptide_func_dataset(root=root,
                                        split='test')

    model = parse_graph_architecture(model_str)
    metric = BinaryAveragePrecision(thresholds=5).to('cuda')

    model = model.to(device)
    optimizer = torch.optim.AdamW(
            model.parameters(),
            lr=lr,
            weight_decay=weight_decay
        )
    warmup_scheduler  = warmup.UntunedLinearWarmup(optimizer)
    lr_scheduler      = torch.optim.lr_scheduler.StepLR(optimizer=optimizer, step_size=step_size, gamma=gamma)
    
    global_step       = 0
    start_epoch       = 0
    
    best_test_AP = -1e9
    best_val_AP = -1e9
    best_epoch        = 0
    
    step = 0
    
    log_file_name = f"training.log"
    
    print("[INFO] ... Starting the training phase ...")
    tik = time.time()
    for epoch in range(start_epoch, num_epochs):
        log_file = create_log_file(ckpt_dir, log_file_name)
        mean_loss      = []

        print('Epoch %d (%d/%s):' % (epoch + 1, epoch + 1, num_epochs))
        
        model = model.train()

        loop = tqdm(range(train_dataset.d_len // batch_size))
        iter = 0

        for i in loop:
            node_features, adjacency_matrices, label, mask = train_dataset.get_batch(batch_size=batch_size)
            node_features, adjacency_matrices, label, mask = node_features.to(device), adjacency_matrices.to(device), label.to(device), mask.to(device)
            pred = model(node_features, adjacency_matrices, mask)
            pred = pred.reshape(pred.shape[0] * 10, 1)
            label = label.reshape(label.shape[0] * 10, 1)
            loss = F.binary_cross_entropy_with_logits(pred, label)
            loss = loss / accumulate
            loss.backward()
            label = label.long()
            display_loss = metric(F.sigmoid(pred), label).detach().cpu().item()
            loop.set_description("Train Loss: " + str(display_loss))
            mean_loss.append(display_loss)

            if step % accumulate == 0:
                torch.nn.utils.clip_grad_norm(model.parameters(), max_gradient_norm)
                optimizer.step()
                optimizer.zero_grad()

                if iter < 200:
                    with warmup_scheduler.dampening():
                        pass

            iter += 1
            global_step += 1
            
        train_loss = np.mean(mean_loss)

        print("Train Instance AP: " + str(train_loss)[:7] + ". Loss Value: " + str(loss.detach().item())[:7] + ". LR: " + str(round(lr_scheduler.get_last_lr()[0], 8)))

        log_file.write(f"Epoch {epoch+1}\n")
        log_file.write(f"Train Instance AP={train_loss:.5f}, Loss Value={loss.detach().item():.5f}, Lr={lr_scheduler.get_last_lr()[0]:9f}\n")

        with warmup_scheduler.dampening():
            lr_scheduler.step()
            pass

        with torch.no_grad():
            val_mean_loss = []
            test_mean_loss = []
            model = model.eval()

            loop = tqdm(range(val_dataset.d_len // batch_size))
            for i in loop:
                node_features, adjacency_matrices, label, mask = val_dataset.get_batch(batch_size=batch_size)
                node_features, adjacency_matrices, label, mask = node_features.to(device), adjacency_matrices.to(device), label.to(device), mask.to(device)

                pred = model(node_features, adjacency_matrices, mask)
                pred = pred.reshape(pred.shape[0] * 10, 1)
                label = label.reshape(label.shape[0] * 10, 1)
                label = label.long()
                loss = metric(F.sigmoid(pred), label).detach().cpu().item()
                val_mean_loss.append(loss)
            val_AP = sum(val_mean_loss) / len(val_mean_loss)

            loop = tqdm(range(test_dataset.d_len // batch_size))
            for i in loop:
                node_features, adjacency_matrices, label, mask = test_dataset.get_batch(batch_size=batch_size)
                node_features, adjacency_matrices, label, mask = node_features.to(device), adjacency_matrices.to(device), label.to(device), mask.to(device)

                pred = model(node_features, adjacency_matrices, mask)
                pred = pred.reshape(pred.shape[0] * 10, 1)
                label = label.reshape(label.shape[0] * 10, 1)
                label = label.long()
                loss = metric(F.sigmoid(pred), label).detach().cpu().item()
                test_mean_loss.append(loss)
                
            test_AP = sum(test_mean_loss) / len(test_mean_loss)
            if (val_AP >= best_val_AP):
                best_test_AP = test_AP
                best_val_AP = val_AP
                best_epoch = epoch + 1
                print('Save best checkpoint model...')
                state = {
                    'epoch': epoch,
                    'train_instance_acc': train_loss,
                    'test_instance_acc': test_AP,
                    'model_state_dict': model.state_dict(),
                    'optimizer_state_dict': optimizer.state_dict(),
                }
                torch.save(state, f"{ckpt_dir}/{model_name}_best.pth")

            print('Val AP: %.5f. Test AP: %.5f'% (val_AP, test_AP))
            print('Best_epoch: %i, Best Val AP: %f, Best Test AP: %f'% (best_epoch, best_val_AP, best_test_AP))

            log_file.write(f"Test Instance AP={test_AP:.5f},\n")
            log_file.write(f"Best Epoch={best_epoch}, Best Instance AP={best_test_AP:.5f}.\n\n")
            
            # Keep checkpoint
            if (epoch + 1) == 200 or (epoch + 1) == num_epochs:
                state = {
                    'epoch': epoch,
                    'train_instance_acc': train_loss,
                    'test_instance_acc': test_AP,
                    'model_state_dict': model.state_dict(),
                    'optimizer_state_dict': optimizer.state_dict(),
                }
                torch.save(state, f"{ckpt_dir}/{model_name}_epoch_{str(epoch+1)}.pth")
            else:
                state = {
                    'epoch': epoch,
                    'train_instance_acc': train_loss,
                    'test_instance_acc': test_AP,
                    'model_state_dict': model.state_dict(),
                    'optimizer_state_dict': optimizer.state_dict(),
                }
                torch.save(state, f"{ckpt_dir}/{model_name}_latest.pth")
            print("\n")
            
    log_file.close()
    
    tok = time.time()
    print("[INFO] ... Training time: ", round((tok - tik) / 3600, 4), "Hrs")
    return best_test_AP
        

def make_model_str(d, h, n_p, d_p, d_a, d_v, d_f):
    return "LIN," + str(d) + "@TRAN," + str(d) + "," + str(h) + "," + str(n_p) + "," + str(d_p) + "," + str(d_a) + "," + str(d_v) + "," + str(d_f) + ",lily,none,leakyrelu,4@REGH,10"

def make_exp_name(d, h, n_p, d_p, d_a, d_v, d_f, lr, wd, ss, g, mn):
    name = ""
    name += str(d) + "_"
    name += str(h) + "_"
    name += str(n_p) + "_"
    name += str(d_p) + "_"
    name += str(d_a) + "_"
    name += str(d_v) + "_"
    name += str(d_f) + "_"
    name += str(lr) + "_"
    name += str(wd) + "_"
    name += str(ss) + "_"
    name += str(g) + "_"
    name += str(mn) + "_"
    return "peptide_func_lily_" + name

def get_exp():
    ckpt_dir = "/home/minhln30/CASA Graph/checkpoints"

    def get_folder_names(path):
        folders = []
        for item in os.listdir(path):
            if os.path.isdir(os.path.join(path, item)):
                folders.append(item)
        return folders

    # Example usage
    folder_names = get_folder_names(ckpt_dir)
    folder_names = [folder_names[i] for i in range(len(folder_names)) if folder_names[i][0] == "p"]

    def process(exp_name):
        with open(ckpt_dir + '/' + exp_name + '/' + 'seed_18' + '/' + 'logs' + '/' + 'training.log', 'r') as f:
            content = f.read()
        content = float(content.split('\n')[-3].split('=')[-1][:-1])

        exp_name = exp_name.split('_')
        exp_name = exp_name[3:][:-1]
        exp_name = [float(exp_name[i]) for i in range(len(exp_name))]
        return exp_name, content

    X, Y = [], []
    for i in range(len(folder_names)):
        try:
            x, y = process(folder_names[i])
        except:
            continue
        X.append(x)
        Y.append(y)

    X = np.array(X)
    Y = np.array(Y)
    X_mean = np.mean(X, axis=0).reshape(1, 12)
    X_std = np.std(X, axis=0).reshape(1, 12)
    Y_mean = np.mean(Y)
    Y_std = np.std(Y)
    X_train, Y_train = (X - X_mean) / X_std, (Y - Y_mean) / Y_std
    model = GaussianProcessRegressor()
    model.fit(X_train, Y_train)
    X_pred = []
    for i in range(1000):
        h = random.randint(4, 16)
        d = random.randint(96, 156) // h * h
        n_p = random.randint(48, 96)
        d_p, d_a, d_v, d_f = random.randint(0, 9) / 10, random.randint(0, 4) / 10, random.randint(0, 5) / 10, random.randint(0, 5) / 10
        lr = random.random() / 1000
        wd = random.random() / 5
        ss = random.randint(5, 30)
        g = random.randint(5, 9) / 10
        mn = random.randint(1, 20) / 1.0
        X_pred.append([d, h, n_p, d_p, d_a, d_v, d_f, lr, wd, ss, g, mn])

    X_pred = np.array(X_pred)
    X_pred = (X_pred - X_mean) / X_std
    Y_pred = model.sample_y(X_pred, random_state=random.randint(0, 10000000))
    ret = list((X_pred[np.argsort(((Y_pred * Y_std) + Y_mean) * -1)][0] * X_std + X_mean)[0])
    return int(ret[0]), int(ret[1]), int(ret[2]), ret[3], ret[4], ret[5], ret[6], ret[7], ret[8], int(ret[9]), ret[10], ret[11]

if __name__ == '__main__':
    args = parse_args()
    
    while True:
        d, h, n_p, d_p, d_a, d_v, d_f, lr, wd, ss, g, mn = get_exp()
        # h = random.randint(8, 16)
        # d = random.randint(80, 108) // h * h
        # n_p = random.randint(80, 110)
        # d_p, d_a, d_v, d_f = random.randint(0, 4) / 10, random.randint(0, 2) / 10, random.randint(0, 2) / 10, random.randint(4, 5) / 10
        # lr = random.randint(6, 10) / 10000
        # wd = random.random() / 5
        # ss = random.randint(5, 30)
        # g = random.randint(5, 9) / 10
        # mn = random.randint(1, 20) / 1.0

        args.model_str = make_model_str(d, h, n_p, d_p, d_a, d_v, d_f)
        args.exp_name = make_exp_name(d, h, n_p, d_p, d_a, d_v, d_f, lr, wd, ss, g, mn)
        args.lr = lr
        args.weight_decay = wd
        args.step_size = ss
        args.gamma = g
        args.max_gradient_norm = mn
        
        experiment_settings = {}
        print("-----------  Configuration Arguments -----------")
        for arg, value in sorted(vars(args).items()):
            print("%s: %s" % (arg, value))
            experiment_settings[arg] = value
        print("------------------------------------------------") 
        
        log_dir = os.path.join(
                args.checkpoint_dir, 
                args.exp_name, 
                f"seed_{args.seed}")
        

        os.makedirs(log_dir, exist_ok=True)

        file = open(f'{log_dir}/experiment_settings_{args.model_name}.txt', 'w')
        with file as f:
            for key, value in experiment_settings.items():  
                f.write('%s:%s\n' % (key, value))
        best_performance = 0.0

        p = train(num_epochs=150,
                  root=args.root,
                  lr=lr,
                  weight_decay=wd,
                  model_str=args.model_str,
                  step_size=ss,
                  gamma=g,
                  max_gradient_norm=mn,
                  model_name=args.model_name,
                  batch_size=args.batch_size,
                  accumulate=args.accumulate,
                  ckpt_dir=log_dir)
        
        best_performance = max(best_performance, p)
        print("Best Test AP: ", best_performance)
